Entangled measurements are necessary for optimal tomography of mixed fermionic Gaussian states and of bosonic Gaussian states near the vacuum

We prove that learning an unknown mixed fermionic Gaussian state on $m$ modes to trace distance $\epsilon$ requires $\Omega(m^3/\epsilon^2)$ copies when measurements act on one copy at a time, even with arbitrary POVMs, fresh ancillas and classical adaptivity, but without quantum memory between copies. The bound holds for $0<\epsilon\le1/3600$ and separates this model from the known collective rate $\Theta(m^2/\epsilon^2)$. It follows from a uniform single-copy Fisher-information budget and a dimension-independent comparison between trace distance and Gaussian parameters. On covariance matrices of operator norm at most $1-c$, we prove a Frobenius-to-trace-norm continuity bound with constant $[2c(2-c)]^{-1/2}$; matchgate shadows then attain $O(m^3/(c\epsilon^2))$ copies. This also gives explicit error certificates for thermal free-fermion states. For a class of mixed passive bosonic Gaussian states with total mean photon number at most one, a reduction to bounded-block qudit tomography gives a single-copy lower bound $\Omega(m^3/(\epsilon^2\sqrt{\log(m/\epsilon)}))$, versus collective complexity $\Theta(m^2/\epsilon^2)$. These separations answer the mixed-state measurement-resource question posed by Chen et al. A two-mode example has optimal two-copy Fisher trace $5$, versus the separable ceiling $4$. An IBM replication gave a pre-registered witness lower bound $4.12$ at one-sided $95\%$ shot-noise confidence; its interpretation assumes the prescribed preparations and a common measurement channel and does not bound preparation systematics.

==> anc/ARCHIVE_MANIFEST.json <==
{
  "scope": "Digests of the distributed publication files, not historical pre-run hashes. Editorial experiment copies are documented in anc/PUBLICATION_PROVENANCE.json.",
  "sha256": {
    "anc/PUBLICATION_PROVENANCE.json": "081f588c1025116d4be978d74f0d947f93b47645defda4358bf590ee2d114626",
    "anc/README.md": "6d3ed974a56bee3aee1ebafdc949222bcd1ea027484eb4f5d564798eb258535c",
    "anc/code/compile.py": "b65683d44a53de870cb142dc58d65f2cd7be80cfd181436e4151b3211d76a5b6",
    "anc/code/core.py": "e44a07aa5c91cbdf1f351149b76dcee7ea20d94d5dd7a00e38cb58bd381984af",
    "anc/code/noise_check.py": "5c561bfef182a67af543e26e7e1481a5d388e31f23255d97778dda4aeccaf254",
    "anc/code/recount.py": "133a2fb23d86a772161c68de443d20f3dc8df5ac963d0d6f6450e13b03473571",
    "anc/code/repeat.py": "74864ab5876052df239d4592c4a1c2ed160d893654d9b3a7454998a551957c93",
    "anc/code/report.py": "c8f717a448fe55eef6ac03ea7a46448573f9a8af643cafb63227720cdf69057d",
    "anc/code/run.py": "c9e5748e17237f505f64b9c1f50d18d133b10308d4d23e0917f51c054fe83175",
    "anc/pilot/ANALYSIS_PLAN.md": "45be5242b5402cd042560c54f53bb609d06f5d55f69bdcfb7d471c6c66d30811",
    "anc/pilot/RESULTS.md": "d30dddcf3429fc42046dd7ea8662a39218cc568fc946f6676bcaa41fe4469232",
    "anc/pilot/calibration.json": "f451d88b405f6e54fc3b13df23af88fd51e1127580aaac305b3832cac2c710a9",
    "anc/pilot/circuits.qpy": "a572654d6e1329a5646d3e54f60784d7b777731573f2f7dbd9e4fbda3e553c68",
    "anc/pilot/compact.qpy": "962b7576365683df734a09223555789219084702b2929a4ff7ddabae0c8ba9fc",
    "anc/pilot/compilation.json": "75f064c234f3c69ff51af62ea3bf9c39f51d56aa168a0d3083e86f681e5dce4e",
    "anc/pilot/contexts.json": "225e9f2709298b7b59a907115fd7d8ffdf0f82d4c3b559cc4333ce594db4d67e",
    "anc/pilot/grouped_counts.npy": "ee7e9080c99e837910ba988fecbadd232510fffb7a3ec0d865059c864059ec0f",
    "anc/pilot/manifest.json": "4f9b85718fcf9dd3e0a13ecb4fb9dd8c7bafbed2e7eb7d22e5d46b5e977074a9",
    "anc/pilot/noise_check.json": "534323e237d499475a7a543342356116dac1c1c5e0980c27c1b07c13cb0336f4",
    "anc/pilot/raw_outcomes.npy": "56b356d9a5b366daf3880d6fb09d6639ceb66eb27c254fb75475e0216e5d50e0",
    "anc/pilot/result_metadata.json": "a0e1b77a1c701cb5a51fbb5346730315212bcfc4c94d8481e3d2c75639543055",
    "anc/pilot/results.json": "367625053563b9c599bab31ca75c5d705e1a1ef3a770a8bf9f31e78376820ce2",
    "anc/pilot/submission.json": "00022d1b3482a9f3d9c631744de8d9e2aabd45e09bb5d0cf4ba36373d387a5bf",
    "anc/repeat_01/ANALYSIS_PLAN.md": "7d7ca4e7968864f166fbd7bfc4c8fa5418d707b9b9906f0ee52905ce60fffb68",
    "anc/repeat_01/RESULTS.md": "0bca3e0e07b0b770a8dc87622050942e1aabf7f8de7ede5320060dbd9711494f",
    "anc/repeat_01/calibration.json": "cbb791f0ca212841cd04c5d95910d78fbd3cb1e881b52b08f3c2be0605c26177",
    "anc/repeat_01/circuits.qpy": "a572654d6e1329a5646d3e54f60784d7b777731573f2f7dbd9e4fbda3e553c68",
    "anc/repeat_01/compilation.json": "75f064c234f3c69ff51af62ea3bf9c39f51d56aa168a0d3083e86f681e5dce4e",
    "anc/repeat_01/contexts.json": "aa0320fef3cbc38642d68f428f944fb87c3e4def4ca29ec5c07e05be2dc6cb48",
    "anc/repeat_01/grouped_counts.npy": "6466a5ced1834eea262e3c33b124e6e9cf5e17a62d50983471ec2c56cf4a8d3c",
    "anc/repeat_01/independent_recount.json": "5271a867b9ff6d29fd54b2d258d112b163b710733d7a7359c8797da0769ebbbf",
    "anc/repeat_01/manifest.json": "df0f18951f4a7614b66be13529bc921b9421ccdb92b50f2a23d75d7a901d300b",
    "anc/repeat_01/raw_outcomes.npy": "132583647db5f0ff96e7f04730a507a8db7788f19805049d3e3ff87a84754870",
    "anc/repeat_01/result_metadata.json": "97d74fb864446df10e70a86346d45e05ca6cab33a95cb7a0c84bd012a6d846c0",
    "anc/repeat_01/results.json": "4a98659f0c249030df279ccf6fcfdcbd333c3e9d2e6294da628705b87ef71d0e",
    "anc/repeat_01/submission.json": "1a603cf963f618cc44deb1cb4e383475f4b3d50df03885beb161a33ebda62b02",
    "figures/pilot_and_repeat.pdf": "588b63223f426135e40ad8c8d2d840fe6e2e842533bed9d39531373bcf8d9443",
    "main.tex": "e11332fc306f9500ecfb4a2024df0b1449eaf0f5a0ba9067b989588533d60f74"
  }
}


==> anc/PUBLICATION_PROVENANCE.json <==
{
  "publication_edit_date": "2026-09-19",
  "scope": "Editorial derivatives of experiment documentation. Original records are retained by the author. Raw outcomes, grouped counts, circuit binaries, calibration data and numerical result records were not edited.",
  "historical_hashes": "Hashes and timestamps in the experiment manifests/submission records refer to the original files at acquisition. They are retained, not replaced with publication hashes. A changed public copy is not a byte-identical pre-run original.",
  "integrity": "The distributed_sha256 values below and ARCHIVE_MANIFEST.json verify the present publication files. The mapping records editorial provenance; it is not independent authentication or proof of pre-registration.",
  "editorial_changes": {
    "anc/code/repeat.py": {
      "original_sha256": "482c5213ac0a7aea1115d2c2f7f3aa0ac557ae63321f63c7f7b9ce1d672f754d",
      "distributed_sha256": "74864ab5876052df239d4592c4a1c2ed160d893654d9b3a7454998a551957c93",
      "description": "Replaced local execution/module labels and a private review path. Historical execution code, not a standalone resubmission program."
    },
    "anc/code/run.py": {
      "original_sha256": "2a770da328657569db676ce68890af140e390e6ede79a09ec008e46e8f4e92b7",
      "distributed_sha256": "c9e5748e17237f505f64b9c1f50d18d133b10308d4d23e0917f51c054fe83175",
      "description": "Replaced the local execution label with a neutral example label. Historical execution code, not the offline recount entry point."
    },
    "anc/pilot/ANALYSIS_PLAN.md": {
      "original_sha256": "cf06d48697596934b11d7e4b721f5ce04a23cc9d90ef2183eeef889acbfc41ca",
      "distributed_sha256": "45be5242b5402cd042560c54f53bb609d06f5d55f69bdcfb7d471c6c66d30811",
      "description": "Removed a working byline; statistical protocol unchanged."
    },
    "anc/pilot/manifest.json": {
      "original_sha256": "254b0c49c43641f43c8cd4d1d7aa3758499123d35728eff0c751d2b6b6b6d6ee",
      "distributed_sha256": "4f9b85718fcf9dd3e0a13ecb4fb9dd8c7bafbed2e7eb7d22e5d46b5e977074a9",
      "description": "Redacted local job tags. Historical timestamps, job IDs, numerical settings and recorded SHA-256 values unchanged."
    },
    "anc/pilot/submission.json": {
      "original_sha256": "4cc4a0a3775b2f613a6920cac90da3b1809dd27aa9089b9dfde171e546647183",
      "distributed_sha256": "00022d1b3482a9f3d9c631744de8d9e2aabd45e09bb5d0cf4ba36373d387a5bf",
      "description": "Redacted local job tags. Historical timestamps, job IDs, numerical settings and recorded SHA-256 values unchanged."
    },
    "anc/repeat_01/ANALYSIS_PLAN.md": {
      "original_sha256": "e668d8fd9964afaa1fadc10430cbcb08b395ef960a0515d0631136419bca4f97",
      "distributed_sha256": "7d7ca4e7968864f166fbd7bfc4c8fa5418d707b9b9906f0ee52905ce60fffb68",
      "description": "Removed a working byline, instruction quotation and private review path; corrected the packaged pilot-plan link. Protocol and statistical decisions unchanged."
    },
    "anc/repeat_01/manifest.json": {
      "original_sha256": "81b75f1d2bd5dfd3df2dce4e64e76c24873674406fcdbeb4ff93a7ed78b6f10b",
      "distributed_sha256": "df0f18951f4a7614b66be13529bc921b9421ccdb92b50f2a23d75d7a901d300b",
      "description": "Redacted local job tags. Historical timestamps, job IDs, numerical settings and recorded SHA-256 values unchanged."
    },
    "anc/repeat_01/submission.json": {
      "original_sha256": "b5ace88e19e128844e6aed7e32b4654346d04ebb50c02bdaae5caac5a96546f6",
      "distributed_sha256": "1a603cf963f618cc44deb1cb4e383475f4b3d50df03885beb161a33ebda62b02",
      "description": "Redacted local job tags. Historical timestamps, job IDs, numerical settings and recorded SHA-256 values unchanged."
    }
  }
}


==> anc/README.md <==
Ancillary files for "Entangled measurements are necessary for optimal tomography of mixed fermionic Gaussian states and of bosonic Gaussian states near the vacuum" (Section 8, hardware calibration on ibm_kingston).

pilot/     Job damqcftr85ps73fd7qcg (196,608 repetitions): ANALYSIS_PLAN.md (publication copy of the plan fixed before submission; original plan, circuit, compilation and runner hashes are in manifest.json), raw_outcomes.npy (shape (24 PUBs, 16 preparation rows, 512 shots); each uint8 encodes parity in the low two bits and the three output bits in bits 2-4), contexts.json (row labels), grouped_counts.npy, results.json, result_metadata.json, calibration.json, compilation.json, circuits.qpy and compact.qpy (compiled circuits, Qiskit QPY), noise_check.json, submission.json, RESULTS.md.
repeat_01/ Job damqs8g2fm4c73f3dmf0 (786,432 repetitions; pre-registered replication, pilot excluded from its test): the same layout with raw shape (48, 16, 1024), plus independent_recount.json.
code/      core.py, compile.py (circuit synthesis), run.py, repeat.py (historical execution references), noise_check.py, report.py, and recount.py, an independent recount written from the plan and ideal measurement effects (NumPy only). From the extracted archive root, run:
             python3 anc/code/recount.py anc/pilot
             python3 anc/code/recount.py anc/repeat_01
           reproduces the frozen linear witness L, the per-block values, the one-sided 95% Hoeffding endpoints and the plug-in Fisher trace from raw_outcomes.npy and contexts.json, and reports the agreement with results.json.

Provenance. Local labels, working bylines and private review paths have been removed from the public documentation. PUBLICATION_PROVENANCE.json identifies each edited experiment file, its original SHA-256, its distributed SHA-256 and the kind of editorial change. The author retains the unedited originals. Historical hashes and timestamps in pilot/manifest.json, repeat_01/manifest.json and submission records still refer to those original files; they have not been rewritten to make the public derivatives appear to be pre-run originals. ARCHIVE_MANIFEST.json at the archive root checks the files actually distributed. A digest mapping records provenance; it does not independently authenticate pre-registration.

Raw outcomes, grouped counts, circuit binaries, numerical results, calibration and compilation records are unchanged. No score, shot count, decision rule or confidence interval was changed. recount.py is the recount implementation with its header rewritten and the block and shot counts read from the raw-outcome shape; its computational content is that of the original verifier whose hash is listed in repeat_01/manifest.json. That historical verifier and the pre-run review report named in the repeat manifest are not separately distributed.

No credentials are included. The historical runners document the acquisition workflow and retain dependencies on the original execution directory; they are not standalone resubmission programs. Use the two commands above to reproduce the published numerical analysis offline.


==> anc/code/compile.py <==
"""Offline compilation from public calibration values, without credentials."""
import json
from pathlib import Path
import numpy as np
from qiskit import transpile, qpy
from qiskit.transpiler import Target, InstructionProperties, QubitProperties
from qiskit.circuit import Parameter, Measure, IfElseOp, Delay
from qiskit.circuit.library import RZGate, SXGate, XGate, CZGate
from qiskit_ibm_runtime.circuit import MidCircuitMeasure
from core import template, bindings, exact_probabilities, fisher

HERE = Path(__file__).resolve().parent
LIVE = HERE/'live'


def target(cal, physical):
    target = Target(num_qubits=5, dt=cal['dt'], qubit_properties=[
        QubitProperties(**cal['qubits'][i]) for i in physical])
    index = {v:k for k,v in enumerate(physical)}
    gates = {'rz':RZGate(Parameter('theta')), 'sx':SXGate(), 'x':XGate(),
             'cz':CZGate(), 'measure':Measure(), 'measure_2':MidCircuitMeasure()}
    for name, gate in gates.items():
        props = {tuple(index[x] for x in r['qubits']):InstructionProperties(
            duration=r['duration'],error=r['error']) for r in cal['gates'][name]
            if all(x in index for x in r['qubits'])}
        target.add_instruction(gate, props)
    target.add_instruction(IfElseOp, name='if_else')
    target.add_instruction(Delay(Parameter('duration')), {(i,):None for i in range(5)})
    return target


def native_stats(q, cal, physical):
    props = {name:{tuple(r['qubits']):r for r in rows} for name,rows in cal['gates'].items()}
    stats = {'cz':0, 'single_qubit':0, 'error_sum':0., 'sequential_duration_seconds':0.}
    def visit(circuit, mapping):
        for ins in circuit.data:
            op = ins.operation
            qs = tuple(mapping[circuit.find_bit(x).index] for x in ins.qubits)
            if op.name == 'if_else':
                visit(op.blocks[0], list(qs))
            elif op.name in props:
                prop = props[op.name][qs]
                stats['cz'] += op.name == 'cz'
                stats['single_qubit'] += op.name in ('sx','x')
                stats['error_sum'] += prop['error'] or 0.
                stats['sequential_duration_seconds'] += prop['duration'] or 0.
    visit(q, physical)
    return stats


def candidates(cal):
    ro = {r['qubits'][0]:r['error'] for r in cal['gates']['measure']}
    good = {i for i,p in enumerate(cal['qubits']) if p['t1'] and p['t2']
            and p['t1']>60e-6 and p['t2']>45e-6 and ro[i] is not None and ro[i]<.025}
    adj = {i:set() for i in good}
    edges = {}
    for row in cal['gates']['cz']:
        a,b = row['qubits']
        if a in good and b in good and row['error'] is not None and row['error']<.006:
            adj[a].add(b); adj[b].add(a)
            edges[tuple(sorted((a,b)))] = row['error']
    sets = {frozenset([i]) for i in good}
    for _ in range(4):
        sets = {s|{j} for s in sets for i in s for j in adj[i]-s}
    def score(s):
        return sum(ro[i] for i in s) + 3*sum(e for (a,b),e in edges.items() if a in s and b in s)
    return [sorted(s) for s in sorted(sets,key=score)[:8]]


def main():
    if (LIVE/'submission_intent.json').exists():
        raise RuntimeError('Frozen submission already exists')
    cal = json.loads((LIVE/'calibration.json').read_text())
    trials = []
    for physical in candidates(cal):
        t = target(cal, physical)
        for seed in range(3):
            q = transpile(template(0), target=t, optimization_level=3,
                          seed_transpiler=20260918+seed)
            stats = native_stats(q,cal,physical)
            score = stats['error_sum'] + 1000*stats['sequential_duration_seconds']
            trials.append((score,physical,seed,stats,q))
    _, physical, seed, _, first = min(trials,key=lambda r:r[0])
    t = target(cal, physical)
    circuits, checks, stats = [], {}, {}
    for protocol, expected in [('dynamic',5.),('static',4.5)]:
        probabilities = []
        for j in range(6):
            q = transpile(template(j,protocol),target=t,optimization_level=3,
                          seed_transpiler=20260918+seed)
            ideal = template(j,protocol)
            actual = np.array([exact_probabilities(q.assign_parameters(v))
                               for v in bindings(q,range(16))])
            expected_probs = np.array([exact_probabilities(ideal.assign_parameters(v))
                                       for v in bindings(ideal,range(16))])
            np.testing.assert_allclose(actual,expected_probs,atol=2e-12)
            probabilities.append(actual)
            stats[f'{protocol}_{j}'] = native_stats(q,cal,physical)
            circuits.append(q)
        checks[protocol] = fisher(np.array(probabilities))
        assert abs(checks[protocol]['trace']-expected)<1e-10
    with (LIVE/'compact.qpy').open('wb') as stream:
        qpy.dump(circuits,stream)
    result = {'physical_qubits':physical, 'transpiler_seed':20260918+seed,
              'checks':checks, 'native_stats':stats,
              'selection_trials':len(trials), 'circuits':len(circuits)}
    (LIVE/'compilation.json').write_text(json.dumps(result,indent=2))
    print(json.dumps({k:v for k,v in result.items() if k!='checks'},indent=2))
    print('Ideal compiled Fisher traces:',{p:x['trace'] for p,x in checks.items()},flush=True)


if __name__ == '__main__':
    main()


==> anc/code/core.py <==
"""Two-mode fermionic Fisher witness: all preparation labels are averaged out."""
import numpy as np
from scipy.linalg import null_space
from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister
from qiskit.circuit import ParameterVector
from qiskit.circuit.classical import expr
from qiskit.circuit.library import RCCXGate
from qiskit.quantum_info import Operator, Statevector, Pauli

# Matrix convention within each copy is |q1 q0>; the second copy is |q3 q2>.
LABELS = ('ZI', 'YX', 'YY', 'XX', 'XY', 'IZ')
SIGNS = np.array([-1, 1, 1, -1, -1, -1])


def sic():
    """Singlet flag followed by a triplet isometry; seven CX before routing."""
    states = [np.array([1., 0.], complex)] + [
        np.array([1/np.sqrt(3), np.sqrt(2/3)*np.exp(2j*np.pi*k/3)])
        for k in range(3)]
    bell = QuantumCircuit(2)
    bell.cx(0, 1)
    bell.h(0)
    v = Operator(bell).data
    rows = np.array([np.sqrt(3)/2*np.kron(p, p).conj() for p in states])
    triplet = rows @ v.conj().T[:, :3]
    u = np.column_stack((triplet, null_space(triplet.conj().T)[:, 0]))
    np.testing.assert_allclose(u.conj().T @ u, np.eye(4), atol=1e-14)
    q = QuantumCircuit(3, name='collective_SIC')
    q.compose(bell, [0, 1], inplace=True)
    q.append(RCCXGate(), [0, 1, 2])
    q.unitary(u, [0, 1], label='triplet_to_tetrahedron')
    # Direct check of every Naimark effect, including the grouped singlet.
    iso = Operator(q).data[:, :4]
    for k in range(4):
        np.testing.assert_allclose(np.outer(iso[k].conj(), iso[k]),
                                  np.outer(rows[k].conj(), rows[k]), atol=2e-14)
    singlet = np.array([0, 1, -1, 0])/np.sqrt(2)
    np.testing.assert_allclose(iso[4:].conj().T @ iso[4:],
                              np.outer(singlet, singlet), atol=2e-14)
    return q


def template(axis, protocol='dynamic'):
    """Five physical qubits. Only preparation bits are runtime parameters."""
    qr, p, out = QuantumRegister(5, 'q'), ClassicalRegister(2, 'p'), ClassicalRegister(3, 'out')
    q = QuantumCircuit(qr, p, out, name=f'{protocol}_{axis}')
    bits = ParameterVector('initial', 4)
    for i in range(4):
        q.ry(bits[i], i)
        pauli = LABELS[axis][1-(i % 2)]
        if pauli in ('X', 'Y'):
            q.h(i)
        if pauli == 'Y':
            q.s(i)
    q.barrier()
    q.cx(1, 0)
    q.cx(3, 2)
    if protocol == 'dynamic':
        from qiskit_ibm_runtime.circuit import MidCircuitMeasure
        q.append(MidCircuitMeasure(), [0], [p[0]])
        q.append(MidCircuitMeasure(), [2], [p[1]])
        with q.if_test(expr.equal(p[0], p[1])):
            q.compose(sic(), [1, 3, 4], inplace=True)
    elif protocol == 'static':
        q.compose(sic(), [1, 3, 4], inplace=True)
        q.measure(0, p[0])
        q.measure(2, p[1])
    elif protocol == 'separate':
        q.measure(0, p[0])
        q.measure(2, p[1])
    else:
        raise ValueError(protocol)
    q.measure([1, 3, 4], out)
    return q


def bindings(q, labels):
    return [[np.pi*((k >> int(p.name.split('[')[1][:-1])) & 1)
             for p in q.parameters] for k in labels]


def eigenvalues(axis, label):
    vals = []
    for copy in range(2):
        value = int(SIGNS[axis])
        for bit in range(2):
            if LABELS[axis][1-bit] != 'I':
                value *= (-1)**((label >> (2*copy+bit)) & 1)
        vals.append(value)
    return vals


def group_outcome(parity, outcome):
    # Retain every parity and group all four singlet-flag readouts together.
    return 5*parity + (4 if outcome & 4 else outcome & 3)


def exact_probabilities(q):
    """Exact small-circuit instrument simulator, including measured branches.

    Handles the sole condition used here: equality of the two parity bits.
    Works after routing, by following each instruction/block's own qarg map.
    """
    branches = [(np.eye(1, 2**q.num_qubits, 0, dtype=complex)[0], 0)]
    def execute(circ, branches, qmap, cmap):
        for ins in circ.data:
            op = ins.operation
            qs = [qmap[circ.find_bit(b).index] for b in ins.qubits]
            cs = [cmap[circ.find_bit(b).index] for b in ins.clbits]
            if op.name in ('barrier', 'delay'):
                continue
            if op.name in ('measure', 'measure_2'):
                after = []
                indices = np.arange(2**q.num_qubits)
                for vec, cbits in branches:
                    for value in (0, 1):
                        v = vec.copy()
                        v[((indices >> qs[0]) & 1) != value] = 0
                        if np.vdot(v, v).real > 1e-25:
                            after.append((v, (cbits & ~(1 << cs[0])) | (value << cs[0])))
                branches = after
            elif op.name == 'if_else':
                after = []
                for vec, cbits in branches:
                    if (cbits & 1) == ((cbits >> 1) & 1):
                        after.extend(execute(op.blocks[0], [(vec, cbits)], qs, cs))
                    else:
                        after.append((vec, cbits))
                branches = after
            else:
                matrix = Operator(op)
                branches = [(Statevector(v).evolve(matrix, qs).data, c) for v, c in branches]
        return branches
    branches = execute(q, branches, list(range(q.num_qubits)), list(range(q.num_clbits)))
    probs = np.zeros(20)
    for vec, cbits in branches:
        probs[group_outcome(cbits & 3, (cbits >> 2) & 7)] += np.vdot(vec, vec).real
    np.testing.assert_allclose(probs.sum(), 1, atol=1e-12)
    return probs


def fisher(probabilities):
    """Input shape (6,16,20); average out both independent preparation labels."""
    center_by_axis = probabilities.mean(axis=1)
    center = center_by_axis.mean(axis=0)
    derivatives = np.array([sum(sum(eigenvalues(j,k))*probabilities[j,k]/16
                                for k in range(16)) for j in range(6)])
    valid = center > 1e-14
    J = (derivatives[:,valid]/center[valid]) @ derivatives[:,valid].T
    return {'trace':float(np.trace(J)), 'matrix':J.tolist(),
            'center':center.tolist(), 'derivatives':derivatives.tolist(),
            'center_axis_max_difference':float(np.max(np.abs(center_by_axis-center)))}


def validate_all():
    report = {}
    for protocol, target in [('dynamic', 5.), ('static', 4.5)]:
        probs = []
        for j in range(6):
            q = template(j, protocol)
            probs.append([exact_probabilities(q.assign_parameters(v))
                          for v in bindings(q, range(16))])
        f = fisher(np.array(probs))
        assert abs(f['trace']-target) < 1e-11, f
        report[protocol] = f
    return report


if __name__ == '__main__':
    import json
    print(json.dumps(validate_all(), indent=2))


==> anc/code/noise_check.py <==
"""Calibrated but incomplete noise feasibility check, not hardware evidence."""
import json
from pathlib import Path
import numpy as np
from qiskit import qpy
from qiskit.circuit import Measure
from qiskit_aer.primitives import SamplerV2
from qiskit_aer.noise import NoiseModel, ReadoutError, depolarizing_error, thermal_relaxation_error
from core import bindings, fisher, group_outcome

HERE=Path(__file__).resolve().parent
LIVE=HERE/'live'


def aer_circuit(q, cal, physical, extra_latency=2e-6):
    """Map IBM fast measurement to Aer and model idle time during feedforward."""
    final_bits = set()
    for ins in q.data:
        if ins.operation.name=='measure' and q.find_bit(ins.clbits[0]).index>=2:
            final_bits.add(q.find_bit(ins.qubits[0]).index)
    def convert(circ):
        new=circ.copy_empty_like()
        for ins in circ.data:
            op=ins.operation
            if op.name=='if_else':
                op=op.replace_blocks([convert(b) for b in op.blocks])
            if op.name=='measure_2':
                op=Measure()
                new.append(op,ins.qubits,ins.clbits)
                measured=physical[circ.find_bit(ins.qubits[0]).index]
                duration=next(r['duration'] for r in cal['gates']['measure_2'] if r['qubits']==[measured])
                for bit in final_bits:
                    prop=cal['qubits'][physical[bit]]
                    error=thermal_relaxation_error(prop['t1'],min(prop['t2'],2*prop['t1']),
                                                  (duration+extra_latency)/2)
                    new.append(error.to_instruction(),[bit])
            else:
                new.append(op,ins.qubits,ins.clbits)
        return new
    return convert(q)


def noise_model(cal, physical):
    noise=NoiseModel(basis_gates=['rz','sx','x','cz'])
    index={p:i for i,p in enumerate(physical)}
    for name in ('sx','x','cz'):
        for row in cal['gates'][name]:
            if not all(p in index for p in row['qubits']): continue
            d=2**len(row['qubits'])
            error=depolarizing_error(d/(d-1)*(row['error'] or 0),len(row['qubits']))
            noise.add_quantum_error(error,name,[index[p] for p in row['qubits']])
    for row in cal['gates']['measure']:
        if row['qubits'][0] in index:
            e=row['error']
            noise.add_readout_error(ReadoutError([[1-e,e],[e,1-e]]),[index[row['qubits'][0]]])
    return noise


def decode(pub, rows=16):
    counts=np.zeros((rows,20),int)
    for k in range(rows):
        p=pub.data.p.get_bitstrings(loc=k)
        out=pub.data.out.get_bitstrings(loc=k)
        for a,b in zip(p,out): counts[k,group_outcome(int(a,2),int(b,2))]+=1
    return counts


def main():
    cal=json.loads((LIVE/'calibration.json').read_text())
    comp=json.loads((LIVE/'compilation.json').read_text())
    physical=comp['physical_qubits']
    with (LIVE/'compact.qpy').open('rb') as stream: circuits=qpy.load(stream)
    qs=[aer_circuit(q,cal,physical) for q in circuits]
    sampler=SamplerV2(default_shots=4096,seed=20260918,options={'backend_options':{
        'method':'density_matrix','noise_model':noise_model(cal,physical),
        'shot_branching_enable':True,'max_parallel_threads':4}})
    results=sampler.run([(q,bindings(q,range(16)),4096) for q in qs]).result()
    counts=np.array([decode(pub) for pub in results])
    np.save(LIVE/'noise_counts.npy',counts)
    report={'model':'Gate depolarization from calibrated average errors; symmetric readout; '
                    'T1/T2 idle decay during mid-measurement and 2 us feedforward. '
                    'Omits drift, coherent errors, crosstalk, static spectator idle decay and reset error.',
            'source':'SIMULATION_ONLY','shots_per_preparation':4096,'protocols':{}}
    for a,name in enumerate(('dynamic','static')):
        f=fisher(counts[a*6:(a+1)*6]/4096)
        ideal=comp['checks'][name]
        p=np.array(ideal['center']); d=np.array(ideal['derivatives'])
        score=np.divide(d,p,out=np.zeros_like(d),where=p>1e-14)
        f['fixed_score_lower_bound_estimate']=float(2*np.sum(np.array(f['derivatives'])*score)
            -np.dot(f['center'],np.sum(score**2,axis=0)))
        report['protocols'][name]=f
        print(name,f['trace'],f['fixed_score_lower_bound_estimate'],flush=True)
    (LIVE/'noise_check.json').write_text(json.dumps(report,indent=2))


if __name__=='__main__':main()


==> anc/code/recount.py <==
#!/usr/bin/env python3
"""Independent recount of the pre-registered primary statistic for the two-copy
fermionic Fisher witness (Section 8 of the paper), written from ANALYSIS_PLAN.md and
the 18-effect POVM list alone, in pure numpy.  Usage:

    python3 recount.py <pilot or repeat_01 directory>   [--json out.json]

Inputs read (all read-only): raw_outcomes.npy (PUBs x 16 rows x shots, uint8; the
block and shot counts are read from its shape), contexts.json (PUB -> block, axis,
row->label).  Optional diagnostics: grouped_counts.npy, compilation.json, results.json
(compared with, never used as the source of the statistic).  The computational content
is that of the byte-frozen verifier whose SHA-256 is recorded in repeat_01/manifest.json;
only this header and the shape detection differ.
"""
import sys, json, argparse
import numpy as np
from pathlib import Path

# ----------------------------------------------------------------------------- conventions
# Parameter order (12,13,14,23,24,34); Jordan-Wigner Pauli strings written |q1 q0> (first
# letter acts on the upper qubit q1 of a copy).  Copy 1 = qubits 0,1; copy 2 = qubits 2,3.
LABELS = ('ZI', 'YX', 'YY', 'XX', 'XY', 'IZ')
SIGNS  = (-1, 1, 1, -1, -1, -1)                      # B = SIGN * Pauli string
NBINS, NAX, NLAB, SHOTS_PER_ROW, BLOCKS = 20, 6, 16, 512, 4
I2 = np.eye(2); X = np.array([[0, 1], [1, 0]], complex); Y = np.array([[0, -1j], [1j, 0]]); Z = np.diag([1., -1.]).astype(complex)
PAULI = {'I': I2, 'X': X, 'Y': Y, 'Z': Z}

def kron(*ms):
    out = np.eye(1)
    for m in ms:
        out = np.kron(out, m)
    return out

def B(j):                       # 4x4 on one copy, little-endian index q0 + 2*q1
    return SIGNS[j] * kron(PAULI[LABELS[j][0]], PAULI[LABELS[j][1]])

def two_copy_derivative_ops():  # D_j = B_j (x) I + I (x) B_j on index q0+2q1+4q2+8q3
    return [kron(np.eye(4), B(j)) + kron(B(j), np.eye(4)) for j in range(6)]

# ----------------------------------------------------------------------------- ideal POVM
def ideal_effects():
    """20 grouped effects on C^16 in the bin order used by the raw encoding:
    bin = 5*(p0 + 2*p1) + (4 if ancilla flag else o0 + 2*o1), where p0/p1 are the parities
    of copy 1/copy 2 (0 = even), o0/o1 the logical readout bits of copy 1/copy 2.
    Logical encoding: even block |0_L>=|00>, |1_L>=|11>; odd block |0_L>=|01>, |1_L>=|10>
    (|q1 q0> notation, i.e. the logical bit is q1 after the parity decode CX(q1->q0))."""
    Vp = np.zeros((4, 2), complex); Vp[0, 0] = 1; Vp[3, 1] = 1     # even: indices 0 (|00>), 3 (|11>)
    Vm = np.zeros((4, 2), complex); Vm[1, 0] = 1; Vm[2, 1] = 1     # odd : indices 1 (|01>), 2 (|10>)
    V = {0: Vp, 1: Vm}
    # tetrahedron orientation of the compiled SIC block (vertex k <-> readout o0+2*o1 = k)
    r2, r23 = 2 * np.sqrt(2) / 3, np.sqrt(2 / 3)
    bloch = [(0, 0, 1), (r2, 0, -1 / 3), (-np.sqrt(2) / 3, r23, -1 / 3), (-np.sqrt(2) / 3, -r23, -1 / 3)]
    def ket(n):
        rho = (I2 + n[0] * X + n[1] * Y + n[2] * Z) / 2
        w, v = np.linalg.eigh(rho); return v[:, np.argmax(w)]
    psi = [ket(n) for n in bloch]
    singlet = np.array([0, 1, -1, 0], complex) / np.sqrt(2)          # logical (|01>-|10>)/sqrt2, index a+2b
    Pz = {0: np.diag([1., 0]), 1: np.diag([0, 1.])}
    E = np.zeros((NBINS, 16, 16), complex)
    for p0 in (0, 1):
        for p1 in (0, 1):
            par = p0 + 2 * p1
            Wm = kron(V[p1], V[p0])              # copy 1 is the low index -> right factor
            if p0 == p1:
                for k in range(4):
                    phi = np.kron(psi[k], psi[k])  # phi[a+2b] = psi[a] psi[b]
                    E[5 * par + k] = 0.75 * Wm @ np.outer(phi, phi.conj()) @ Wm.conj().T
                E[5 * par + 4] = Wm @ np.outer(singlet, singlet.conj()) @ Wm.conj().T
            else:
                for o in range(4):
                    a, b = o & 1, (o >> 1) & 1
                    E[5 * par + o] = Wm @ kron(Pz[b], Pz[a]) @ Wm.conj().T
                # bin 5*par+4 (ancilla flag in an opposite-parity branch) has zero ideal effect
    assert np.allclose(E.sum(0), np.eye(16), atol=1e-12), 'ideal effects do not resolve the identity'
    return E

def ideal_p_d_f():
    E, D = ideal_effects(), two_copy_derivative_ops()
    p = np.array([np.trace(e).real / 16 for e in E])
    d = np.array([[np.trace(e @ D[j]).real / 16 for e in E] for j in range(6)])
    valid = p > 1e-14
    f = np.zeros_like(d); f[:, valid] = d[:, valid] / p[valid]      # f = 0 on zero-probability bins
    J = (d[:, valid] / p[valid]) @ d[:, valid].T
    assert abs(np.trace(J) - 5) < 1e-12, np.trace(J)
    return p, d, f, J

# ----------------------------------------------------------------------------- preparation labels
def eigenvalues(axis, label):
    """(s_A, s_B): eigenvalues of B_axis on the two product eigenstates encoded by the 4-bit
    label (bit i -> qubit i; bit value 1 = the -1 eigenstate of that qubit's Pauli; 'I'
    positions carry a Z eigenstate whose bit does not enter the eigenvalue)."""
    out = []
    for copy in range(2):
        s = SIGNS[axis]
        for bit in range(2):
            if LABELS[axis][1 - bit] != 'I':
                s *= (-1) ** ((label >> (2 * copy + bit)) & 1)
        out.append(s)
    return out

def per_shot_weights(f):
    """W(j,k,o) = 12 (s_A+s_B) f_j(o) - sum_l f_l(o)^2  (ANALYSIS_PLAN.md)."""
    norm = (f ** 2).sum(0)
    return np.array([[12 * sum(eigenvalues(j, k)) * f[j] - norm for k in range(NLAB)] for j in range(NAX)])

def hoeffding_halfwidth(W, n, alpha=0.05):
    rng = np.ptp(W, axis=2)
    return float(np.sqrt(np.log(1 / alpha) / 2 * np.sum(rng ** 2) / (96 ** 2 * n)))

# ----------------------------------------------------------------------------- raw decode
def decode_byte(v):
    p0, p1, o0, o1, anc = v & 1, (v >> 1) & 1, (v >> 2) & 1, (v >> 3) & 1, (v >> 4) & 1
    return 5 * (p0 + 2 * p1) + (4 if anc else o0 + 2 * o1)

BIN_OF_BYTE = np.array([decode_byte(v) for v in range(32)])

def recount(live):
    global BLOCKS, SHOTS_PER_ROW
    raw = np.load(live / 'raw_outcomes.npy')
    contexts = json.loads((live / 'contexts.json').read_text())
    BLOCKS, SHOTS_PER_ROW = raw.shape[0] // NAX, raw.shape[2]
    assert raw.shape == (len(contexts), NLAB, SHOTS_PER_ROW) and raw.dtype == np.uint8 and raw.max() < 32
    counts = np.zeros((BLOCKS, NAX, NLAB, NBINS), int)
    seen = set()
    for idx, c in enumerate(contexts):
        assert sorted(c['labels']) == list(range(NLAB))
        for row, label in enumerate(c['labels']):
            key = (c['block'], c['axis'], label); assert key not in seen; seen.add(key)
            counts[c['block'], c['axis'], label] = np.bincount(BIN_OF_BYTE[raw[idx, row]], minlength=NBINS)
    assert len(seen) == BLOCKS * NAX * NLAB and counts.sum() == raw.size
    return counts, contexts

# ----------------------------------------------------------------------------- statistic
def analyse(counts, p_ideal, f, W):
    n_ctx = counts.sum(axis=(0, 3))                        # shots per (axis,label) context
    assert np.all(n_ctx == n_ctx.flat[0]); n = int(n_ctx.flat[0])
    freq = counts.sum(0) / n                                # (6,16,20) empirical p_{j,k}(o)
    L = float(np.sum(freq * W) / 96)
    h = hoeffding_halfwidth(W, n)
    blocks = [float(np.sum(c * W) / (96 * c.sum(axis=2)[0, 0])) for c in counts]
    center_by_axis = freq.mean(1); center = center_by_axis.mean(0)
    d = np.array([sum(sum(eigenvalues(j, k)) * freq[j, k] / 16 for k in range(NLAB)) for j in range(NAX)])
    per_direction = [float(2 * np.sum(d[j] * f[j]) - np.sum(center * f[j] ** 2)) for j in range(NAX)]
    valid = center > 0
    plugin = float(np.trace((d[:, valid] / center[valid]) @ d[:, valid].T))
    # post-hoc, NOT pre-registered: empirical standard deviation of L-hat (independent shots)
    var = np.sum([[np.sum(freq[j, k] * W[j, k] ** 2) - np.sum(freq[j, k] * W[j, k]) ** 2
                   for k in range(NLAB)] for j in range(NAX)]) / (96 ** 2 * n)
    zero_bins = [9, 14]
    return {'shots_per_context': n, 'total_shots': int(counts.sum()), 'input_copies': 2 * int(counts.sum()),
            'L_hat': L, 'hoeffding_halfwidth_one_sided_95': h,
            'one_sided_95_lower': L - h, 'one_sided_95_upper': L + h,
            'primary_criterion_L_minus_h_gt_4': bool(L - h > 4),
            'block_witnesses': blocks, 'per_direction_L_contributions': per_direction,
            'plugin_fisher_trace_descriptive': plugin,
            'center_axis_max_abs_difference': float(np.abs(center_by_axis - center).max()),
            'center_ideal_max_abs_difference': float(np.abs(center - p_ideal).max()),
            'fraction_in_zero_ideal_bins': float(counts[..., zero_bins].sum() / counts.sum()),
            'posthoc_empirical_sd_of_L_hat': float(np.sqrt(var)),
            'posthoc_L_minus_1p645sd': float(L - 1.645 * np.sqrt(var)),
            'L_hat_per_copy': L / 2}

def main():
    ap = argparse.ArgumentParser(); ap.add_argument('live'); ap.add_argument('--json', default=None)
    a = ap.parse_args(); live = Path(a.live)
    p, d, f, J = ideal_p_d_f(); W = per_shot_weights(f)
    out = {'ideal': {'trace': float(np.trace(J)), 'p_x64': (p * 64).round(9).tolist(),
                     'W_global_min': float(W.min()), 'W_global_max': float(W.max()),
                     'sum_ranges_sq': float(np.sum(np.ptp(W, axis=2) ** 2)),
                     }}
    if (live / 'compilation.json').exists():          # diagnostic only
        chk = json.loads((live / 'compilation.json').read_text())['checks']['dynamic']
        out['ideal']['matches_compilation_json'] = bool(np.allclose(chk['center'], p, atol=1e-9)
                                                        and np.allclose(chk['derivatives'], d, atol=1e-9))
    counts, contexts = recount(live)
    out['ideal']['h_one_sided_95'] = hoeffding_halfwidth(W, BLOCKS * SHOTS_PER_ROW)
    if (live / 'grouped_counts.npy').exists():
        out['grouped_counts_npy_identical'] = bool(np.array_equal(np.load(live / 'grouped_counts.npy'), counts))
    out['recount'] = analyse(counts, p, f, W)
    if (live / 'results.json').exists():
        r = json.loads((live / 'results.json').read_text())
        out['reported'] = {k: r.get(k) for k in ('fixed_score_witness', 'one_sided_95_lower_bound',
                              'one_sided_95_upper_bound', 'block_witnesses')}
        out['reported']['plugin'] = r.get('fisher_plugin_descriptive', {}).get('trace')
        out['agreement'] = {'L_hat': abs(r['fixed_score_witness'] - out['recount']['L_hat']),
                            'blocks': float(np.abs(np.array(r['block_witnesses']) - out['recount']['block_witnesses']).max()),
                            'plugin': abs(out['reported']['plugin'] - out['recount']['plugin_fisher_trace_descriptive'])}
    txt = json.dumps(out, indent=2)
    print(txt)
    if a.json: Path(a.json).write_text(txt + '\n')

if __name__ == '__main__':
    main()


==> anc/code/repeat.py <==
"""One independent, fixed-size repetition of the audited IBM experiment."""
import argparse
import importlib.util
import json
from pathlib import Path
import shutil
import numpy as np
from qiskit import qpy
import run as pilot
from core import bindings, fisher
from noise_check import decode

HERE=Path(__file__).resolve().parent
ROOT=HERE.parents[1]
OUT=HERE/'repeat_01'
SHOTS, BLOCKS, CAP=1024, 8, 240
TOTAL=BLOCKS*6*16*SHOTS
TAG='fermionic-repeat01-20260918'
save,digest,now=pilot.save,pilot.digest,pilot.now


def independent_module():
    spec=importlib.util.spec_from_file_location('independent_recount',OUT/'independent_verifier.py')
    module=importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    module.BLOCKS=BLOCKS
    module.SHOTS_PER_ROW=SHOTS
    return module


def calibration(backend,physical):
    index=set(physical)
    data={'created_utc':now(),'backend':backend.name,'physical_qubits':physical,
          'rep_delay':backend.default_rep_delay,'qubits':{},'gates':{}}
    for i in physical:
        p=backend.qubit_properties(i)
        data['qubits'][str(i)]={'t1':p.t1,'t2':p.t2,'frequency':p.frequency}
    for name in ('sx','x','cz','measure','measure_2'):
        data['gates'][name]=[{'qubits':list(q),'error':p.error,'duration':p.duration}
            for q,p in backend.target[name].items() if q is not None and p is not None
            and all(i in index for i in q)]
    return data


def prepare():
    if (OUT/'manifest.json').exists() or (OUT/'submission_intent.json').exists():
        raise RuntimeError('Repeat is already frozen or attempted; refusing overwrite')
    m,circuits,_=pilot.bundle()  # Checks every original frozen artifact.
    assert len(circuits)==6 and m['cz_longest_branch']==11
    s=pilot.service(); b=s.backend(m['backend'],use_fractional_gates=False)
    assert b.status().operational and not b.configuration().simulator
    free=s.usage().get('usage_remaining_seconds')
    assert free is not None and free>=CAP
    cal=calibration(b,m['physical_qubits'])
    # No circuit/layout selection from new results; flag a gross hardware change.
    assert abs(cal['rep_delay']-m['sampler_options']['execution']['rep_delay'])<1e-12
    assert all(p['error'] is not None and p['error']<.02 for p in cal['gates']['cz'])
    assert all(p['error'] is not None and p['error']<.05 for p in cal['gates']['measure'])
    save(OUT/'calibration.json',cal)
    for name in ('circuits.qpy','compilation.json'):
        shutil.copyfile(pilot.LIVE/name,OUT/name)
        assert digest(OUT/name)==digest(pilot.LIVE/name)
    rng=np.random.default_rng(2026091802)
    contexts=[{'block':block,'axis':int(axis),'labels':rng.permutation(16).tolist()}
              for block in range(BLOCKS) for axis in rng.permutation(6)]
    assert len(contexts)==48
    assert {(c['block'],c['axis']) for c in contexts}=={(b,j) for b in range(8) for j in range(6)}
    assert all(sorted(c['labels'])==list(range(16)) for c in contexts)
    save(OUT/'contexts.json',contexts)
    shutil.copyfile(ROOT/'verify_m2.py',OUT/'independent_verifier.py')
    shutil.copyfile(ROOT/'protocol_review.md',OUT/'pilot_audit.md')
    w=pilot.weights()
    half=float(np.sqrt(np.log(20)/2*np.sum(np.ptp(w,axis=2)**2)/(96**2*BLOCKS*SHOTS)))
    # Independent mathematics implementation checks scores and new sample-size bound.
    verifier=independent_module()
    _,_,f,_=verifier.ideal_p_d_f()
    other=verifier.per_shot_weights(f)
    np.testing.assert_allclose(w,other,atol=1e-12)
    assert abs(half-verifier.hoeffding_halfwidth(other,BLOCKS*SHOTS))<1e-14
    assert abs(half-m['one_sided_95_hoeffding_halfwidth']/2)<1e-14
    options={**m['sampler_options'],'max_execution_time':CAP,'environment':{'job_tags':[TAG]}}
    old=json.loads((pilot.LIVE/'results.json').read_text())
    expected_seconds=old['metrics']['circuits_execution_time_ns']/1e9*4+10
    assert expected_seconds<CAP
    files=['repeat.py','repeat_01/ANALYSIS_PLAN.md','repeat_01/calibration.json',
           'repeat_01/circuits.qpy','repeat_01/compilation.json','repeat_01/contexts.json',
           'repeat_01/independent_verifier.py','repeat_01/pilot_audit.md','live/manifest.json']
    files+=list(m['hashes'])
    manifest={'created_utc':now(),'backend':m['backend'],'physical_qubits':m['physical_qubits'],
       'total_shots':TOTAL,'input_copies':2*TOTAL,'shots_per_row':SHOTS,'blocks':BLOCKS,
       'pubs':len(contexts),'one_sided_95_hoeffding_halfwidth':half,
       'ideal_fisher_trace':5,'separate_copy_ceiling':4,'cz_longest_branch':11,
       'sampler_options':options,'free_seconds_at_prepare':free,
       'expected_execution_seconds_with_10s_overhead':expected_seconds,
       'independent_verifier_agrees_before_data':True,'pilot_data_in_primary_analysis':False,
       'scope':'Fresh repeat under prescribed input model; confidence covers shot noise only, '
               'not preparation-model errors, basis-dependent noise or drift.',
       'hashes':{f:digest(HERE/f) for f in files}}
    save(OUT/'manifest.json',manifest)
    print(json.dumps({k:v for k,v in manifest.items() if k not in ('hashes','sampler_options')},indent=2))


def bundle():
    m=json.loads((OUT/'manifest.json').read_text())
    for name,sha in m['hashes'].items():
        assert digest(HERE/name)==sha,'Frozen artifact changed: '+name
    with (OUT/'circuits.qpy').open('rb') as stream: circuits=qpy.load(stream)
    contexts=json.loads((OUT/'contexts.json').read_text())
    assert m['total_shots']==TOTAL==786432
    assert m['shots_per_row']==SHOTS and m['blocks']==BLOCKS
    return m,circuits,contexts


def submit():
    from qiskit_ibm_runtime import SamplerV2
    m,circuits,contexts=bundle()
    if (OUT/'submission_intent.json').exists():
        raise RuntimeError('Repeat submission attempted; reconcile by unique tag, never retry blindly')
    s=pilot.service(); b=s.backend(m['backend'],use_fractional_gates=False)
    assert b.status().operational and not b.configuration().simulator
    free=s.usage().get('usage_remaining_seconds')
    assert free is not None and free>=CAP
    pubs=[(circuits[c['axis']],bindings(circuits[c['axis']],c['labels']),SHOTS) for c in contexts]
    assert sum(len(c['labels'])*SHOTS for c in contexts)==TOTAL
    intent={'created_utc':now(),'backend':b.name,'tag':TAG,'total_shots':TOTAL,
            'cap_seconds':CAP,'free_seconds_before':free,'automatic_retry':False,
            'manifest_sha256':digest(OUT/'manifest.json')}
    with (OUT/'submission_intent.json').open('x') as stream: json.dump(intent,stream,indent=2)
    job=SamplerV2(mode=b,options=m['sampler_options']).run(pubs)
    record={**intent,'job_id':job.job_id(),'submitted_utc':now()}
    save(OUT/'submission.json',record)
    print(json.dumps(record,indent=2),flush=True)


def analyse(counts,m):
    assert counts.shape==(BLOCKS,6,16,20) and np.all(counts.sum(axis=3)==SHOTS)
    means=counts.sum(axis=0)/(BLOCKS*SHOTS)
    witness=float(np.sum(means*pilot.weights())/96)
    h=m['one_sided_95_hoeffding_halfwidth']
    return {'fixed_score_witness':witness,'one_sided_95_lower_bound':witness-h,
        'one_sided_95_upper_bound':witness+h,
        'block_witnesses':[float(np.sum(c*pilot.weights())/(96*SHOTS)) for c in counts],
        'statistical_threshold_crossed_under_input_model':witness-h>4,
        'fisher_plugin_descriptive':fisher(means),'postselection':False,'error_mitigation':False,
        'unconditional_advantage_certified':False,'pilot_data_in_primary_analysis':False,
        'systematic_limitation':m['scope']}


def collect():
    m,_,contexts=bundle()
    record=json.loads((OUT/'submission.json').read_text())
    s=pilot.service(); job=s.job(record['job_id'])
    state={'checked_utc':now(),'job_id':job.job_id(),'status':job.status(),'metrics':job.metrics()}
    if state['status'] in ('ERROR','CANCELLED'): state['error']=job.error_message()
    save(OUT/'status.json',state)
    if state['status']!='DONE':
        print(json.dumps(state,indent=2,default=str)); return
    if (OUT/'results.json').exists():
        r=json.loads((OUT/'results.json').read_text())
        print(json.dumps({k:v for k,v in r.items() if k!='fisher_plugin_descriptive'},indent=2)); return
    result=job.result()
    assert len(result)==len(contexts)
    counts=np.zeros((BLOCKS,6,16,20),int)
    raw=np.zeros((len(contexts),16,SHOTS),np.uint8)
    seen=set(); metadata=[]
    for i,(pub,c) in enumerate(zip(result,contexts)):
        got=decode(pub); metadata.append(pub.metadata)
        for row,label in enumerate(c['labels']):
            key=(c['block'],c['axis'],label)
            assert key not in seen; seen.add(key)
            counts[key]=got[row]
            ps=pub.data.p.get_bitstrings(loc=row); outs=pub.data.out.get_bitstrings(loc=row)
            assert len(ps)==SHOTS and len(outs)==SHOTS
            raw[i,row]=[int(p,2)+(int(o,2)<<2) for p,o in zip(ps,outs)]
    assert len(seen)==BLOCKS*96 and counts.sum()==TOTAL
    np.save(OUT/'raw_outcomes.npy',raw); np.save(OUT/'grouped_counts.npy',counts)
    save(OUT/'result_metadata.json',{'result':result.metadata,'pubs':metadata})
    report={**state,'source':'ACTUAL_IBM_HARDWARE',**analyse(counts,m),
        'raw_sha256':digest(OUT/'raw_outcomes.npy'),
        'free_seconds_after':s.usage().get('usage_remaining_seconds')}
    # Independently implemented recount starts from raw bytes, not these counts.
    verifier=independent_module()
    independent_counts,_=verifier.recount(OUT)
    assert np.array_equal(independent_counts,counts)
    p,_,f,_=verifier.ideal_p_d_f()
    independent=verifier.analyse(independent_counts,p,f,verifier.per_shot_weights(f))
    assert abs(independent['L_hat']-report['fixed_score_witness'])<1e-12
    assert abs(independent['one_sided_95_lower']-report['one_sided_95_lower_bound'])<1e-12
    np.testing.assert_allclose(independent['block_witnesses'],report['block_witnesses'],atol=1e-12)
    save(OUT/'independent_recount.json',independent)
    report['independent_implementation_recount_agrees']=True
    save(OUT/'results.json',report)
    print(json.dumps({k:v for k,v in report.items() if k!='fisher_plugin_descriptive'},indent=2,default=str))
    print('Descriptive plug-in Fisher trace:',report['fisher_plugin_descriptive']['trace'])


if __name__=='__main__':
    parser=argparse.ArgumentParser(); parser.add_argument('action',choices=('prepare','submit','collect'))
    globals()[parser.parse_args().action]()


==> anc/code/report.py <==
"""Render the frozen pilot result; does not alter analysis or submit jobs."""
import json
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE=Path(__file__).resolve().parent
LIVE=HERE/'live'
r=json.loads((LIVE/'results.json').read_text())
m=json.loads((LIVE/'manifest.json').read_text())

plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False})
fig,ax=plt.subplots(figsize=(7.2,3.4))
ax.axvline(4,color='#ad3934',ls='--',lw=1.3,label='Separate-measurement ceiling')
ax.scatter([5],[2],marker='D',s=45,color='#52616b')
ax.scatter([m['model_fixed_score_prediction']],[1],marker='s',s=45,color='#839caa')
ax.errorbar([r['fixed_score_witness']],[0],
            xerr=m['one_sided_95_hoeffding_halfwidth'],fmt='o',capsize=5,
            color='#175c8c',markersize=7,lw=1.5)
ax.set_yticks([0,1,2],['IBM hardware','Calibration noise model','Ideal circuit'])
ax.set_xlim(3.75,5.18); ax.set_ylim(-.65,2.55)
ax.set_xlabel('Fixed-score witness L (information units per two input copies)')
ax.set_title('Five-qubit collective measurement: 196,608 repetitions',pad=12)
ax.legend(loc='upper left',frameon=False,fontsize=9)
ax.grid(axis='x',alpha=.15)
fig.text(.02,.02,'Interval: 90% two-sided Hoeffding (95% one-sided endpoints). Shot noise only.',fontsize=8)
fig.tight_layout(rect=[0,.06,1,1])
for ext in ('pdf','png'):
    fig.savefig(HERE/f'ibm_fisher_witness.{ext}',dpi=200,bbox_inches='tight')
plt.close(fig)

report=f'''# IBM two-copy fermionic tomography pilot — 18 September 2026

**The hardware test ran successfully, but the predeclared statistical test did
not establish a collective advantage.** The information point estimate exceeds
the separate-measurement ceiling; the conservative lower confidence bound
narrowly misses it. This does not change the mathematical theorem.

| Quantity | Value |
|---|---:|
| Separate/adaptive two-copy Fisher-trace ceiling | 4 |
| Ideal collective Fisher trace and fixed-score witness | 5 |
| Calibration noise model: Fisher trace | {m['noise_model_prediction']:.4f} |
| IBM descriptive Fisher-trace estimate | {r['fisher_plugin_descriptive']['trace']:.4f} |
| IBM predeclared fixed-score witness | {r['fixed_score_witness']:.4f} |
| One-sided 95% shot-noise lower bound on the witness | {r['one_sided_95_lower_bound']:.4f} |
| Predeclared criterion: lower bound greater than 4 | **Not met** |

The Fisher-trace estimate is descriptive: squaring estimated derivatives creates
finite-sample bias. The fixed-score witness is linear in measured frequencies,
avoids that bias, and is a lower bound on Fisher trace under the stated input
model. Its two confidence endpoints, {r['one_sided_95_lower_bound']:.4f} and
{r['one_sided_95_upper_bound']:.4f}, are each one-sided 95% bounds; together they
form a 90% two-sided interval. They must not be labelled a two-sided 95% interval.

![Frozen witness and reference predictions](ibm_fisher_witness.png)

The four block witnesses are {', '.join(f'{x:.4f}' for x in r['block_witnesses'])}.
The largest difference between a direction's reconstructed center distribution
and their pooled average is {r['fisher_plugin_descriptive']['center_axis_max_difference']:.5f}
in absolute probability. These diagnostics do not bound preparation error or
certify absence of drift. The confidence statement covers shot noise only.
Even a statistical crossing of 4 would need preparation-systematic calibration
before being called an experimentally certified violation of the separate-copy
ceiling. No data are discarded and no error mitigation is applied.

## Hardware and provenance

- Job `{r['job_id']}` on `ibm_kingston`; status **DONE**.
- Five physical qubits: 103, 104, 105, 106, 117.
- Longest branch: 11 CZ gates; parity measurements and classical feedforward.
- 196,608 circuit repetitions; two input copies per repetition, 393,216 total.
- Four randomized blocks; six parameter directions, 16 preparation components,
  512 shots per component per block.
- Completed 2026-09-18 at 21:01:00 UTC; 55 seconds charged against the free plan;
  462 seconds remained when collected. No second hardware job was submitted.
- Raw data SHA-256: `{r['raw_sha256']}`.

The circuit encodes two fermionic modes per copy into superconducting qubits.
It calibrates the response of a collective measurement using prescribed mixed
input ensembles. It is not a physical fermionic sample, an unknown-state
tomography benchmark, or a measurement of asymptotic sample-complexity scaling.

## Files

- [Frozen analysis plan](ANALYSIS_PLAN.md)
- [Machine-readable results](live/results.json)
- [Raw outcomes](live/raw_outcomes.npy), [grouped counts](live/grouped_counts.npy)
- [Preparation context order](live/contexts.json)
- [Manifest and frozen file hashes](live/manifest.json)
- [Figure as PDF](ibm_fisher_witness.pdf)

An independent audit of the circuit, estimator and raw-count reconstruction was
pending when this report was written. The criterion and analysis have not been changed after seeing data.
'''
(HERE/'RESULTS_2026-09-18.md').write_text(report)
print('Wrote results report and PDF/PNG figure.')


==> anc/code/run.py <==
"""Guarded preparation, submission and collection of the fermionic pilot."""
import argparse
import hashlib
import importlib.util
import json
from datetime import datetime, timezone
from pathlib import Path
import numpy as np
from qiskit import QuantumCircuit, QuantumRegister, qpy
from core import bindings, eigenvalues, fisher, group_outcome
from noise_check import decode

HERE=Path(__file__).resolve().parent
LIVE=HERE/'live'
SHOTS, BLOCKS, CAP = 512, 4, 120
TAG='fermionic-two-copy-20260918'


def now(): return datetime.now(timezone.utc).isoformat()
def save(path,obj): path.write_text(json.dumps(obj,indent=2,default=str)+'\n')
def digest(path): return hashlib.sha256(path.read_bytes()).hexdigest()


def service():
    path=HERE.parent/'gram_memory_qpu/sl2/run.py'
    spec=importlib.util.spec_from_file_location('fermionic_account_helper',path)
    helper=importlib.util.module_from_spec(spec)
    spec.loader.exec_module(helper)
    return helper.service()


def weights():
    check=json.loads((LIVE/'compilation.json').read_text())['checks']['dynamic']
    p=np.array(check['center']); d=np.array(check['derivatives'])
    scores=np.divide(d,p,out=np.zeros_like(d),where=p>1e-14)
    norm=np.sum(scores**2,axis=0)
    w=np.array([[12*sum(eigenvalues(j,k))*scores[j]-norm for k in range(16)]
                for j in range(6)])
    return w


def prepare():
    if (LIVE/'submission_intent.json').exists(): raise RuntimeError('Existing submission attempt')
    cal=json.loads((LIVE/'calibration.json').read_text())
    comp=json.loads((LIVE/'compilation.json').read_text())
    noise=json.loads((LIVE/'noise_check.json').read_text())
    assert abs(comp['checks']['dynamic']['trace']-5)<1e-10
    assert noise['protocols']['dynamic']['fixed_score_lower_bound_estimate']>4
    with (LIVE/'compact.qpy').open('rb') as stream: circuits=qpy.load(stream)[:6]
    physical=comp['physical_qubits']
    full=[]
    for q in circuits:
        embed=QuantumCircuit(QuantumRegister(cal['num_qubits'],'q'),*q.cregs,name=q.name)
        embed.compose(q,qubits=physical,clbits=list(range(5)),inplace=True)
        # Embedding must preserve every local operation and classical register.
        inverse={v:k for k,v in enumerate(physical)}
        small=QuantumCircuit(QuantumRegister(5,'q'),*embed.cregs)
        small.global_phase=embed.global_phase
        for ins in embed.data:
            small.append(ins.operation,[inverse[embed.find_bit(b).index] for b in ins.qubits],ins.clbits)
        assert small==q
        full.append(embed)
    with (LIVE/'circuits.qpy').open('wb') as stream: qpy.dump(full,stream)
    rng=np.random.default_rng(20260918)
    contexts=[]
    for block in range(BLOCKS):
        for axis in rng.permutation(6):
            contexts.append({'block':block,'axis':int(axis),'labels':rng.permutation(16).tolist()})
    save(LIVE/'contexts.json',contexts)
    w=weights()
    half=float(np.sqrt(np.log(20)/2*np.sum(np.ptp(w,axis=2)**2)/(96**2*BLOCKS*SHOTS)))
    options={'max_execution_time':CAP,
        'execution':{'init_qubits':True,'rep_delay':cal['rep_delay']},
        'dynamical_decoupling':{'enable':False},
        'twirling':{'enable_gates':False,'enable_measure':False},
        'environment':{'job_tags':[TAG]}}
    files=['core.py','compile.py','noise_check.py','run.py','ANALYSIS_PLAN.md',
           'live/calibration.json','live/compilation.json','live/noise_check.json',
           'live/compact.qpy','live/circuits.qpy','live/contexts.json']
    manifest={'created_utc':now(),'backend':cal['backend'],'physical_qubits':physical,
        'qubits':5,'cz_longest_branch':11,'total_shots':BLOCKS*6*16*SHOTS,
        'input_copies':2*BLOCKS*6*16*SHOTS,'shots_per_row':SHOTS,'blocks':BLOCKS,
        'pubs':len(contexts),'ideal_fisher_trace':5,'separate_copy_ceiling':4,
        'one_sided_95_hoeffding_halfwidth':half,
        'noise_model_prediction':noise['protocols']['dynamic']['trace'],
        'model_fixed_score_prediction':noise['protocols']['dynamic']['fixed_score_lower_bound_estimate'],
        'sampler_options':options,'tag':TAG,'hashes':{f:digest(HERE/f) for f in files},
        'scope':'Calibration pilot; shot-noise interval does not include preparation/drift systematics.'}
    save(LIVE/'manifest.json',manifest)
    print(json.dumps({k:v for k,v in manifest.items() if k!='hashes'},indent=2))


def bundle():
    m=json.loads((LIVE/'manifest.json').read_text())
    for f,h in m['hashes'].items(): assert digest(HERE/f)==h,'Frozen file changed: '+f
    with (LIVE/'circuits.qpy').open('rb') as stream: circuits=qpy.load(stream)
    return m,circuits,json.loads((LIVE/'contexts.json').read_text())


def submit():
    from qiskit_ibm_runtime import SamplerV2
    m,circuits,contexts=bundle()
    if (LIVE/'submission_intent.json').exists():
        raise RuntimeError('Submission attempted previously; reconcile by tag, never retry blindly')
    s=service(); b=s.backend(m['backend'],use_fractional_gates=False)
    assert b.status().operational and not b.configuration().simulator
    free=s.usage().get('usage_remaining_seconds')
    assert free is not None and free>=CAP
    pubs=[(circuits[c['axis']],bindings(circuits[c['axis']],c['labels']),SHOTS) for c in contexts]
    assert sum(len(c['labels'])*SHOTS for c in contexts)==196608
    intent={'created_utc':now(),'backend':b.name,'tag':TAG,'total_shots':196608,
            'cap_seconds':CAP,'free_seconds_before':free,
            'manifest_sha256':digest(LIVE/'manifest.json'),'automatic_retry':False}
    with (LIVE/'submission_intent.json').open('x') as stream: json.dump(intent,stream,indent=2)
    job=SamplerV2(mode=b,options=m['sampler_options']).run(pubs)
    record={**intent,'job_id':job.job_id(),'submitted_utc':now()}
    save(LIVE/'submission.json',record)
    print(json.dumps(record,indent=2),flush=True)


def analyse(counts,m):
    # counts shape: (blocks,6 axes,16 preparation labels,20 grouped outcomes).
    assert counts.shape==(BLOCKS,6,16,20)
    assert np.all(counts.sum(axis=3)==SHOTS)
    means=counts.sum(axis=0)/(BLOCKS*SHOTS)
    f=fisher(means)
    w=weights()
    witness=float(np.sum(means*w)/96)
    blocks=[float(np.sum(c*w)/(96*SHOTS)) for c in counts]
    h=m['one_sided_95_hoeffding_halfwidth']
    return {'fixed_score_witness':witness,'one_sided_95_lower_bound':witness-h,
        'one_sided_95_upper_bound':witness+h,'block_witnesses':blocks,
        'statistical_threshold_crossed_under_input_model':witness-h>4,
        'fisher_plugin_descriptive':f,'postselection':False,'error_mitigation':False,
        'unconditional_advantage_certified':False,
        'systematic_limitation':m['scope']}


def collect():
    m,_,contexts=bundle()
    record=json.loads((LIVE/'submission.json').read_text())
    s=service(); job=s.job(record['job_id'])
    state={'checked_utc':now(),'job_id':job.job_id(),'status':job.status(),'metrics':job.metrics()}
    save(LIVE/'status.json',state)
    if state['status']!='DONE':
        if state['status'] in ('ERROR','CANCELLED'): state['error']=job.error_message()
        save(LIVE/'status.json',state)
        print(json.dumps(state,indent=2,default=str)); return
    if (LIVE/'results.json').exists():
        print((LIVE/'results.json').read_text()); return
    result=job.result()
    assert len(result)==len(contexts)
    counts=np.zeros((BLOCKS,6,16,20),int)
    raw=np.zeros((len(contexts),16,SHOTS),np.uint8)
    metadata=[]
    for index,(pub,c) in enumerate(zip(result,contexts)):
        got=decode(pub)
        metadata.append(pub.metadata)
        for row,label in enumerate(c['labels']):
            counts[c['block'],c['axis'],label]=got[row]
            ps=pub.data.p.get_bitstrings(loc=row); outs=pub.data.out.get_bitstrings(loc=row)
            assert len(ps)==SHOTS and len(outs)==SHOTS
            raw[index,row]=[int(p,2)+(int(o,2)<<2) for p,o in zip(ps,outs)]
    np.save(LIVE/'raw_outcomes.npy',raw)
    np.save(LIVE/'grouped_counts.npy',counts)
    save(LIVE/'result_metadata.json',{'result':result.metadata,'pubs':metadata})
    report={**state,'source':'ACTUAL_IBM_HARDWARE',**analyse(counts,m),
            'raw_sha256':digest(LIVE/'raw_outcomes.npy'),
            'free_seconds_after':s.usage().get('usage_remaining_seconds')}
    save(LIVE/'results.json',report)
    print(json.dumps({k:v for k,v in report.items() if k!='fisher_plugin_descriptive'},indent=2,default=str))
    print('Descriptive plug-in Fisher trace:',report['fisher_plugin_descriptive']['trace'])


if __name__=='__main__':
    parser=argparse.ArgumentParser(); parser.add_argument('action',choices=('prepare','submit','collect'))
    globals()[parser.parse_args().action]()


==> anc/pilot/ANALYSIS_PLAN.md <==
# Frozen pilot plan: two-mode collective Fisher witness

Ron Rubin, 18 September 2026. Hardware data are not used to choose scores,
circuits, preparation weights, thresholds, or sample size.

## Target and circuit

Two independently prepared two-qubit copies of a two-mode fermionic Gaussian
state, plus one measurement ancilla. Parameter ordering is (12,13,14,23,24,34),
with B=(-ZI,YX,YY,-XX,-XY,-IZ). At the maximally mixed center, separate/adaptive
two-copy measurements obey tr J <= 4. The parity-conditioned collective SIC
measurement has tr J=5. Its opposite-parity measurement axis is fixed to Z;
the full information matrix is anisotropic but the trace witness is unchanged.

The selected circuit has 11 CZ gates on its longest branch. All measurement
outcomes are retained. Outcomes with the ancilla flag equal to one are grouped
over the two logical data bits, separately for each parity pair. This produces
20 recorded outcome bins, including two bins with zero ideal probability.
No readout inversion, error mitigation, or postselection is applied.

## Calibration ensemble and scope

For each direction j, prepare all 16 product eigenstates of B_j on the two
copies using independent four-bit preparation labels. Each component receives
the same number of shots. The label is used ONLY to reconstruct probabilities
of prescribed mixtures, and is averaged out before constructing the likelihood
or Fisher information. It is not side information available to a learner.

Writing s_A,s_B for the two eigenvalues, weighting a component by
(1+t*s_A)(1+t*s_B)/16 gives rho(t) tensor rho(t), where
rho(t)=(I+t B_j)/4 and t=tanh(theta_j). Thus the center probability is the
uniform average of the 16 component probabilities, and its exact derivative
at zero is their weighted sum with (s_A+s_B)/16. There is no finite-difference
step or finite-difference truncation error. This is a measurement-response
calibration, not an unknown-state tomography benchmark.

There are four blocks, each with six directions and 16 preparation labels;
512 shots per label, totaling 196608 circuit repetitions (393216 input copies).
Directions and labels are randomized within each block with seed 20260918.
This is a single Open Plan job capped at 120 charged seconds. No automatic
resubmission after an uncertain submission response.

## Primary statistic: fixed-score variational lower bound

From the ideal POVM, freeze f_j(o)=d_j^ideal(o)/p^ideal(o), setting f=0 on
zero-probability outcomes. For any common center distribution p and actual
derivatives d_j, completion of the square gives

    tr J >= L = 2 sum_(j,o) d_j(o) f_j(o)
                  - sum_o p(o) sum_j f_j(o)^2.

Unlike squaring estimated derivatives, this statistic has no upward plug-in
bias. Use the average of the six reconstructed center distributions for p;
report their discrepancies as a preparation/drift diagnostic. A single
observation with axis j and preparation label k contributes

    W(j,k,o)=12*(s_A+s_B)*f_j(o) - sum_l f_l(o)^2.

The mean over the equally sampled 96 contexts estimates L. With n=2048 shots
per context, the one-sided 95% Hoeffding half-width is

    h = sqrt(log(20)/2 * sum_(j,k) range(W(j,k,.))^2 / (96^2*n)).

The primary statistical comparison is L_hat-h > 4. Also report L_hat+h as the
corresponding one-sided upper bound (together these give a 90% two-sided
interval), an explicitly descriptive plug-in Fisher trace, per-block values,
and the unmitigated complete outcome counts. Do not select the best block.

## What a result would and would not establish

The confidence bound addresses shot noise under the fixed calibration model.
It does NOT bound systematic state-preparation error, crosstalk, or time drift.
In particular, different preparation bases need not implement one common
theta-independent channel. A claim of experimentally certified advantage over
the universal ceiling requires a separate bound on these systematic errors.
Without that calibration, even a value above 4 is a model-dependent pilot
witness. A value below 4 means this implementation did not demonstrate the
advantage; it does not refute the theorem or the ideal circuit calculation.

IBM hardware is superconducting, with qubits encoding fermionic modes; this
is not a physical fermionic sample. The experiment does not test the asymptotic
m^3 versus m^2 scaling and does not prove a mathematical lower bound.

The collective SIC building block is prior art: Hou et al., Nature
Communications 9, 1414 (2018), https://doi.org/10.1038/s41467-018-03849-x.
Collective estimation has already been demonstrated on IBM for a different
parameter family: Conlon et al., Nature Physics 19, 351–357 (2023),
https://doi.org/10.1038/s41567-022-01875-7.


==> anc/pilot/RESULTS.md <==
# IBM two-copy fermionic tomography pilot — 18 September 2026

**The hardware test ran successfully, but the predeclared statistical test did
not establish a collective advantage.** The information point estimate exceeds
the separate-measurement ceiling; the conservative lower confidence bound
narrowly misses it. This does not change the mathematical theorem.

| Quantity | Value |
|---|---:|
| Separate/adaptive two-copy Fisher-trace ceiling | 4 |
| Ideal collective Fisher trace and fixed-score witness | 5 |
| Calibration noise model: Fisher trace | 4.3308 |
| IBM descriptive Fisher-trace estimate | 4.2421 |
| IBM predeclared fixed-score witness | 4.1615 |
| One-sided 95% shot-noise lower bound on the witness | 3.9923 |
| Predeclared criterion: lower bound greater than 4 | **Not met** |

The Fisher-trace estimate is descriptive: squaring estimated derivatives creates
finite-sample bias. The fixed-score witness is linear in measured frequencies,
avoids that bias, and is a lower bound on Fisher trace under the stated input
model. Its two confidence endpoints, 3.9923 and
4.3307, are each one-sided 95% bounds; together they
form a 90% two-sided interval. They must not be labelled a two-sided 95% interval.

![Frozen witness and reference predictions](ibm_fisher_witness.png)

The four block witnesses are 4.1787, 4.1400, 4.1844, 4.1430.
The largest difference between a direction's reconstructed center distribution
and their pooled average is 0.00310
in absolute probability. These diagnostics do not bound preparation error or
certify absence of drift. The confidence statement covers shot noise only.
Even a statistical crossing of 4 would need preparation-systematic calibration
before being called an experimentally certified violation of the separate-copy
ceiling. No data are discarded and no error mitigation is applied.

## Hardware and provenance

- Job `damqcftr85ps73fd7qcg` on `ibm_kingston`; status **DONE**.
- Five physical qubits: 103, 104, 105, 106, 117.
- Longest branch: 11 CZ gates; parity measurements and classical feedforward.
- 196,608 circuit repetitions; two input copies per repetition, 393,216 total.
- Four randomized blocks; six parameter directions, 16 preparation components,
  512 shots per component per block.
- Completed 2026-09-18 at 21:01:00 UTC; 55 seconds charged against the free plan;
  462 seconds remained when collected. No second hardware job was submitted.
- Raw data SHA-256: `56b356d9a5b366daf3880d6fb09d6639ceb66eb27c254fb75475e0216e5d50e0`.

The circuit encodes two fermionic modes per copy into superconducting qubits.
It calibrates the response of a collective measurement using prescribed mixed
input ensembles. It is not a physical fermionic sample, an unknown-state
tomography benchmark, or a measurement of asymptotic sample-complexity scaling.

## Files

- [Frozen analysis plan](ANALYSIS_PLAN.md)
- [Machine-readable results](live/results.json)
- [Raw outcomes](live/raw_outcomes.npy), [grouped counts](live/grouped_counts.npy)
- [Preparation context order](live/contexts.json)
- [Manifest and frozen file hashes](live/manifest.json)
- [Figure as PDF](ibm_fisher_witness.pdf)

An independent audit of the circuit, estimator and raw-count reconstruction was
pending when this report was written. The criterion and analysis have not been changed after seeing data.


==> anc/pilot/calibration.json <==
{
  "backend": "ibm_kingston",
  "created_utc": "2026-09-18T20:55:37.923749+00:00",
  "num_qubits": 156,
  "dt": 4e-09,
  "rep_delay": 0.00025,
  "free_seconds": 517,
  "qubits": [
    {
      "t1": 0.0004148270769269092,
      "t2": 0.0005022371699143825,
      "frequency": null
    },
    {
      "t1": 0.0003653145185236884,
      "t2": 0.0005673555146891157,
      "frequency": null
    },
    {
      "t1": 0.0002914230730137282,
      "t2": 0.0001289491142461868,
      "frequency": null
    },
    {
      "t1": 0.00014565460053747367,
      "t2": 0.00019372642165431871,
      "frequency": null
    },
    {
      "t1": 0.00011561436382671586,
      "t2": 8.112582804031807e-05,
      "frequency": null
    },
    {
      "t1": 0.00020281991025166609,
      "t2": 0.00010746979224058119,
      "frequency": null
    },
    {
      "t1": 2.9726113723308934e-05,
      "t2": 3.6974564124119544e-05,
      "frequency": null
    },
    {
      "t1": 0.0002779547290923369,
      "t2": 0.00011869880670729621,
      "frequency": null
    },
    {
      "t1": 0.000325725723366895,
      "t2": 0.00010715171188508509,
      "frequency": null
    },
    {
      "t1": 0.0001263842419729575,
      "t2": 4.565974063688396e-05,
      "frequency": null
    },
    {
      "t1": 0.0002094966312673219,
      "t2": 2.4841753848798884e-05,
      "frequency": null
    },
    {
      "t1": 0.0003438657295131259,
      "t2": 0.00010055465580582795,
      "frequency": null
    },
    {
      "t1": 0.0003175691879731077,
      "t2": 0.0002983766120796757,
      "frequency": null
    },
    {
      "t1": 0.00031539702269565094,
      "t2": 0.0005159762763346381,
      "frequency": null
    },
    {
      "t1": 0.0002156843153140316,
      "t2": 0.00040942731911956597,
      "frequency": null
    },
    {
      "t1": 0.000245479256769799,
      "t2": 0.00028310913239395184,
      "frequency": null
    },
    {
      "t1": 0.00025440142707580416,
      "t2": 0.00023075845292925106,
      "frequency": null
    },
    {
      "t1": 0.00017422025598865995,
      "t2": 0.00013462322262611576,
      "frequency": null
    },
    {
      "t1": 0.0001247788675312193,
      "t2": 0.00011238670242401888,
      "frequency": null
    },
    {
      "t1": 0.0001372333235849329,
      "t2": 0.00015209441839506203,
      "frequency": null
    },
    {
      "t1": 0.00024160116807001193,
      "t2": 4.291094290243236e-05,
      "frequency": null
    },
    {
      "t1": 0.00039329044597042706,
      "t2": 0.00044720750874173367,
      "frequency": null
    },
    {
      "t1": 9.693471228418808e-05,
      "t2": 0.00011217451777133748,
      "frequency": null
    },
    {
      "t1": 0.00035529999042994357,
      "t2": 7.503542229118134e-05,
      "frequency": null
    },
    {
      "t1": 0.00031758350231978166,
      "t2": 8.479218197580748e-05,
      "frequency": null
    },
    {
      "t1": 0.00034871877237006523,
      "t2": 3.1036390125976235e-05,
      "frequency": null
    },
    {
      "t1": 0.00015811262850201532,
      "t2": 0.00017937972645515275,
      "frequency": null
    },
    {
      "t1": 0.0002681013987507084,
      "t2": 8.543954017032757e-05,
      "frequency": null
    },
    {
      "t1": 0.0002882037313752765,
      "t2": 0.0003715136208332494,
      "frequency": null
    },
    {
      "t1": 0.00020065702024390922,
      "t2": 8.440293104320424e-05,
      "frequency": null
    },
    {
      "t1": 0.00030025875582866015,
      "t2": 5.1880606650797594e-05,
      "frequency": null
    },
    {
      "t1": 0.00028408354839477536,
      "t2": 0.00028115272547212807,
      "frequency": null
    },
    {
      "t1": 0.00027703239845095314,
      "t2": 0.0002135578949368307,
      "frequency": null
    },
    {
      "t1": 0.00032449247733291593,
      "t2": 0.0004657145110173645,
      "frequency": null
    },
    {
      "t1": 0.00023493590139558537,
      "t2": 0.0002227676338276771,
      "frequency": null
    },
    {
      "t1": 0.0002817862817102396,
      "t2": 0.0003238798323169171,
      "frequency": null
    },
    {
      "t1": 0.0002616956843454805,
      "t2": 0.00023236586785248977,
      "frequency": null
    },
    {
      "t1": 0.00013239728271562123,
      "t2": 3.070382483526348e-05,
      "frequency": null
    },
    {
      "t1": 0.0001799008712275259,
      "t2": 0.00010505694349106053,
      "frequency": null
    },
    {
      "t1": 0.0001679824016176918,
      "t2": 0.00012386127541481515,
      "frequency": null
    },
    {
      "t1": 0.00031248196872006085,
      "t2": 9.936113355527654e-05,
      "frequency": null
    },
    {
      "t1": 0.0002368130229022768,
      "t2": 7.524712764668685e-05,
      "frequency": null
    },
    {
      "t1": 0.00030009336638685117,
      "t2": 0.00018864064758541743,
      "frequency": null
    },
    {
      "t1": 0.00017055604611362283,
      "t2": 7.521299934948916e-05,
      "frequency": null
    },
    {
      "t1": 0.0002620474206174052,
      "t2": 0.00035334882082299054,
      "frequency": null
    },
    {
      "t1": 0.00027109418544307495,
      "t2": 0.00018925957743134262,
      "frequency": null
    },
    {
      "t1": 0.00014774005318921182,
      "t2": 9.95847690812679e-05,
      "frequency": null
    },
    {
      "t1": 0.00028567187624599144,
      "t2": 0.0003009596216577674,
      "frequency": null
    },
    {
      "t1": 0.0001813109419306649,
      "t2": 2.3419949863040203e-05,
      "frequency": null
    },
    {
      "t1": 0.00026915037797376455,
      "t2": 9.391873792546341e-05,
      "frequency": null
    },
    {
      "t1": 0.00028080690936932613,
      "t2": 0.0002485262802284707,
      "frequency": null
    },
    {
      "t1": 0.0002651994263618646,
      "t2": 0.00026263276343279094,
      "frequency": null
    },
    {
      "t1": 0.00029114591985916836,
      "t2": 5.1453336976616726e-05,
      "frequency": null
    },
    {
      "t1": 0.0003044245934381036,
      "t2": 6.592205753795272e-05,
      "frequency": null
    },
    {
      "t1": 0.00020802439188554538,
      "t2": 0.0001709195590713979,
      "frequency": null
    },
    {
      "t1": 0.000249676948631486,
      "t2": 8.667143558803397e-05,
      "frequency": null
    },
    {
      "t1": 0.0002548207583646073,
      "t2": 4.222327960114228e-05,
      "frequency": null
    },
    {
      "t1": 0.00028048404282061127,
      "t2": 0.00036720296448548384,
      "frequency": null
    },
    {
      "t1": 0.0002295058624127827,
      "t2": 8.754016368881136e-05,
      "frequency": null
    },
    {
      "t1": 0.0003273769858486881,
      "t2": 0.0004028234170878682,
      "frequency": null
    },
    {
      "t1": 0.00014831791264643596,
      "t2": 4.743396918317081e-05,
      "frequency": null
    },
    {
      "t1": 0.00014015498836080046,
      "t2": 7.619507105588311e-05,
      "frequency": null
    },
    {
      "t1": 0.00020548355959065654,
      "t2": 0.0001922630444328883,
      "frequency": null
    },
    {
      "t1": 0.0002698369801900217,
      "t2": 9.395223019305227e-05,
      "frequency": null
    },
    {
      "t1": 0.0001823636260178775,
      "t2": 0.00012652492662192007,
      "frequency": null
    },
    {
      "t1": 0.00032956737812577707,
      "t2": 0.00026187829123290715,
      "frequency": null
    },
    {
      "t1": 9.32529869204782e-05,
      "t2": 0.00012130982794910703,
      "frequency": null
    },
    {
      "t1": 0.0002165573242318617,
      "t2": 0.0001991820921994564,
      "frequency": null
    },
    {
      "t1": 0.0001885209527163195,
      "t2": 0.00015408253576996688,
      "frequency": null
    },
    {
      "t1": 0.00016569309643885735,
      "t2": 0.00016644179708871497,
      "frequency": null
    },
    {
      "t1": 0.00025990383187406624,
      "t2": 0.00010675543947606043,
      "frequency": null
    },
    {
      "t1": 0.00019956958418582976,
      "t2": 0.0001431767855552459,
      "frequency": null
    },
    {
      "t1": 0.00020631037578084957,
      "t2": 0.00013837620940696744,
      "frequency": null
    },
    {
      "t1": 0.00024341417671264014,
      "t2": 0.00019361902635323344,
      "frequency": null
    },
    {
      "t1": 0.00030026227579583293,
      "t2": 0.00020479648785647381,
      "frequency": null
    },
    {
      "t1": 0.0003704811593355989,
      "t2": 0.00016419890011048672,
      "frequency": null
    },
    {
      "t1": 8.032902032478349e-05,
      "t2": 5.1937221302145725e-05,
      "frequency": null
    },
    {
      "t1": 0.0002578516688894121,
      "t2": 0.00025092529090228895,
      "frequency": null
    },
    {
      "t1": 0.00016847395783787164,
      "t2": 3.0749569907653994e-05,
      "frequency": null
    },
    {
      "t1": 0.0002746046503497054,
      "t2": 8.375416194119529e-05,
      "frequency": null
    },
    {
      "t1": 0.00020012838140698948,
      "t2": 0.00028778664687369946,
      "frequency": null
    },
    {
      "t1": 0.0002635123872831301,
      "t2": 0.00026987991461084935,
      "frequency": null
    },
    {
      "t1": 0.0003359075624515356,
      "t2": 0.00043297899916073515,
      "frequency": null
    },
    {
      "t1": 0.0003675340126853681,
      "t2": 0.00020967475232380308,
      "frequency": null
    },
    {
      "t1": 0.0002896121929037367,
      "t2": 6.800634562793235e-05,
      "frequency": null
    },
    {
      "t1": 0.00013649577109622706,
      "t2": 8.496351841526302e-05,
      "frequency": null
    },
    {
      "t1": 0.00015996108123424044,
      "t2": 2.1122099138519505e-05,
      "frequency": null
    },
    {
      "t1": 0.00012820674242862196,
      "t2": 5.5992456936418555e-05,
      "frequency": null
    },
    {
      "t1": 0.00027130415255390683,
      "t2": 2.0502231542663208e-05,
      "frequency": null
    },
    {
      "t1": 0.0002526073015068696,
      "t2": 1.6762369316273977e-05,
      "frequency": null
    },
    {
      "t1": 0.00019220594938863236,
      "t2": 0.0001646817426052383,
      "frequency": null
    },
    {
      "t1": 0.0001558305394373048,
      "t2": 9.31445309071162e-05,
      "frequency": null
    },
    {
      "t1": 0.00022584968486757725,
      "t2": 0.00030484529103791565,
      "frequency": null
    },
    {
      "t1": 0.0003687190745248226,
      "t2": 0.00015653677421677395,
      "frequency": null
    },
    {
      "t1": 0.00021823386108544982,
      "t2": 0.00021896892250027495,
      "frequency": null
    },
    {
      "t1": 0.00034434863221989234,
      "t2": 0.00040205747459613815,
      "frequency": null
    },
    {
      "t1": 0.0002855023725965644,
      "t2": 0.00018695273845331908,
      "frequency": null
    },
    {
      "t1": 0.000276134494004918,
      "t2": 8.8137866263643e-05,
      "frequency": null
    },
    {
      "t1": 0.00025008876594331033,
      "t2": 7.168891302605052e-05,
      "frequency": null
    },
    {
      "t1": 9.747182791573428e-05,
      "t2": 0.00011606142047466318,
      "frequency": null
    },
    {
      "t1": 0.00010724129045921592,
      "t2": 0.00013358437944474357,
      "frequency": null
    },
    {
      "t1": 0.0002910151392618621,
      "t2": 0.00023034764315546844,
      "frequency": null
    },
    {
      "t1": 0.00021791642671860635,
      "t2": 0.00022449989737064225,
      "frequency": null
    },
    {
      "t1": 0.0002993279785691472,
      "t2": 9.71206123166574e-05,
      "frequency": null
    },
    {
      "t1": 0.00018562886772440076,
      "t2": 0.0003177021311493501,
      "frequency": null
    },
    {
      "t1": 0.00019168623213741952,
      "t2": 0.00017271824374962515,
      "frequency": null
    },
    {
      "t1": 0.00011337492658048294,
      "t2": 0.00017700889909883958,
      "frequency": null
    },
    {
      "t1": 0.00026358266329507305,
      "t2": 0.0002474932985946371,
      "frequency": null
    },
    {
      "t1": 0.0001923663353144836,
      "t2": 0.0001539338215551774,
      "frequency": null
    },
    {
      "t1": 0.00019743293128325715,
      "t2": 0.00018825939755610937,
      "frequency": null
    },
    {
      "t1": 0.00021836794310086047,
      "t2": 0.0001291111662860454,
      "frequency": null
    },
    {
      "t1": 0.0001869316685052865,
      "t2": 0.0001562660909582236,
      "frequency": null
    },
    {
      "t1": 0.00016225624815264524,
      "t2": 0.00021280549661924317,
      "frequency": null
    },
    {
      "t1": 0.0001377017768070915,
      "t2": 8.14450826390694e-05,
      "frequency": null
    },
    {
      "t1": 0.0002881561490063969,
      "t2": 3.350289423982665e-05,
      "frequency": null
    },
    {
      "t1": 0.0003359291505597095,
      "t2": 1.3911075042287933e-05,
      "frequency": null
    },
    {
      "t1": 0.00021148857045116741,
      "t2": 0.000239329646187379,
      "frequency": null
    },
    {
      "t1": 0.0002557158661292863,
      "t2": 0.00022264073067888838,
      "frequency": null
    },
    {
      "t1": 0.00029479986507068007,
      "t2": 0.0001621644609314089,
      "frequency": null
    },
    {
      "t1": 0.000248754386313302,
      "t2": 0.00022688993969186702,
      "frequency": null
    },
    {
      "t1": 0.00017651656253037513,
      "t2": 0.00011542248044426073,
      "frequency": null
    },
    {
      "t1": 8.234671254054207e-06,
      "t2": 2.5636631187774976e-05,
      "frequency": null
    },
    {
      "t1": 0.00023266591724940215,
      "t2": 0.00024336162274250027,
      "frequency": null
    },
    {
      "t1": 0.0002886274712162202,
      "t2": 2.2403809852670756e-05,
      "frequency": null
    },
    {
      "t1": 0.00023610540119246834,
      "t2": 0.00014317030981225053,
      "frequency": null
    },
    {
      "t1": 0.00012465686097989955,
      "t2": 0.0001423856626217829,
      "frequency": null
    },
    {
      "t1": 0.0001368566527901461,
      "t2": 0.00022223960691197952,
      "frequency": null
    },
    {
      "t1": 0.000214660316157956,
      "t2": 0.00015417866459073231,
      "frequency": null
    },
    {
      "t1": 0.00026560558692254336,
      "t2": 5.9746987769689786e-05,
      "frequency": null
    },
    {
      "t1": 0.00021712883830414555,
      "t2": 0.0001387666002462631,
      "frequency": null
    },
    {
      "t1": 0.00015689602340656622,
      "t2": 0.0001452899082558325,
      "frequency": null
    },
    {
      "t1": 6.254988486831484e-05,
      "t2": 6.668045542914884e-05,
      "frequency": null
    },
    {
      "t1": 0.00031713436372019627,
      "t2": 0.00029571099335587545,
      "frequency": null
    },
    {
      "t1": 0.000308892382935758,
      "t2": 0.0001663763511866974,
      "frequency": null
    },
    {
      "t1": 0.0003533517573147556,
      "t2": 0.00019564656907769635,
      "frequency": null
    },
    {
      "t1": 0.00014761502161170597,
      "t2": 0.00015777123393253281,
      "frequency": null
    },
    {
      "t1": 0.00019686761958236839,
      "t2": 0.00032379167256493227,
      "frequency": null
    },
    {
      "t1": 0.00030198771921870063,
      "t2": 2.1060877390197197e-05,
      "frequency": null
    },
    {
      "t1": 0.0002348079351098529,
      "t2": 9.262953999559667e-05,
      "frequency": null
    },
    {
      "t1": 0.00025798865804369127,
      "t2": 2.345133448469309e-05,
      "frequency": null
    },
    {
      "t1": 0.0002760593233989778,
      "t2": 0.00045852220642646425,
      "frequency": null
    },
    {
      "t1": 0.00013003283629492833,
      "t2": 5.7880601313235934e-05,
      "frequency": null
    },
    {
      "t1": 0.00026195560515829253,
      "t2": 0.0001903590671098608,
      "frequency": null
    },
    {
      "t1": 0.0002654445999973402,
      "t2": 4.584077100933363e-05,
      "frequency": null
    },
    {
      "t1": 0.000332196772332591,
      "t2": 0.0005008470196975592,
      "frequency": null
    },
    {
      "t1": 0.0003626613310137408,
      "t2": 0.00014885793316077577,
      "frequency": null
    },
    {
      "t1": null,
      "t2": null,
      "frequency": null
    },
    {
      "t1": 0.00038022130354353165,
      "t2": 0.0001098645289477244,
      "frequency": null
    },
    {
      "t1": 0.00012785654611212688,
      "t2": 0.00013239415603828996,
      "frequency": null
    },
    {
      "t1": 0.00031349182199208063,
      "t2": 0.00039160640154133183,
      "frequency": null
    },
    {
      "t1": 0.00042277011375268316,
      "t2": 0.0005509533935073552,
      "frequency": null
    },
    {
      "t1": 0.0003054921001226392,
      "t2": 0.0002614112325825936,
      "frequency": null
    },
    {
      "t1": 0.00030495294026800445,
      "t2": 0.00013327980860528796,
      "frequency": null
    },
    {
      "t1": 0.0003646477922240656,
      "t2": 0.00021830294304546566,
      "frequency": null
    },
    {
      "t1": 0.00025339003849234433,
      "t2": 0.00010109962417081477,
      "frequency": null
    },
    {
      "t1": 0.00043688446894978126,
      "t2": 0.0004189167505819292,
      "frequency": null
    }
  ],
  "gates": {
    "rz": [
      {
        "qubits": [
          0
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          1
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          2
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          3
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          4
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          5
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          6
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          7
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          8
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          9
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          10
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          11
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          12
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          13
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          14
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          15
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          16
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          17
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          18
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          19
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          20
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          21
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          22
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          23
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          24
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          25
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          26
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          27
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          28
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          29
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          30
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          31
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          32
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          33
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          34
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          35
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          36
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          37
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          38
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          39
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          40
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          41
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          42
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          43
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          44
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          45
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          46
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          47
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          48
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          49
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          50
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          51
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          52
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          53
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          54
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          55
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          56
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          57
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          58
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          59
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          60
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          61
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          62
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          63
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          64
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          65
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          66
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          67
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          68
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          69
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          70
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          71
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          72
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          73
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          74
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          75
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          76
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          77
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          78
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          79
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          80
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          81
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          82
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          83
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          84
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          85
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          86
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          87
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          88
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          89
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          90
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          91
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          92
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          93
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          94
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          95
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          96
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          97
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          98
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          99
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          100
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          101
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          102
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          103
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          104
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          105
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          106
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          107
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          108
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          109
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          110
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          111
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          112
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          113
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          114
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          115
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          116
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          117
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          118
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          119
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          120
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          121
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          122
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          123
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          124
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          125
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          126
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          127
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          128
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          129
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          130
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          131
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          132
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          133
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          134
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          135
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          136
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          137
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          138
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          139
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          140
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          141
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          142
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          143
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          144
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          145
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          146
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          147
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          148
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          149
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          150
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          151
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          152
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          153
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          154
        ],
        "error": 0.0,
        "duration": 0.0
      },
      {
        "qubits": [
          155
        ],
        "error": 0.0,
        "duration": 0.0
      }
    ],
    "sx": [
      {
        "qubits": [
          0
        ],
        "error": 0.00020197965786591333,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          1
        ],
        "error": 0.00013768516975585607,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          2
        ],
        "error": 0.00011031292377727146,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          3
        ],
        "error": 0.00032927096982324054,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          4
        ],
        "error": 0.0003256599404389261,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          5
        ],
        "error": 0.0003035466221675205,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          6
        ],
        "error": 0.00021138587404442838,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          7
        ],
        "error": 0.00025529922784142775,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          8
        ],
        "error": 0.00029365654677838884,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          9
        ],
        "error": 0.00023679745068377726,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          10
        ],
        "error": 0.000264032493539514,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          11
        ],
        "error": 0.0003260986012356595,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          12
        ],
        "error": 0.0003470702797224789,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          13
        ],
        "error": 0.0005240298408157392,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          14
        ],
        "error": 0.00025525687487054996,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          15
        ],
        "error": 0.0001722582596496682,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          16
        ],
        "error": 0.0001553681839880432,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          17
        ],
        "error": 0.00031285167448670017,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          18
        ],
        "error": 0.0005702493735303992,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          19
        ],
        "error": 0.00029882911816477193,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          20
        ],
        "error": 0.0004711249404971753,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          21
        ],
        "error": 0.00010905774873112199,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          22
        ],
        "error": 0.0003178820416456845,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          23
        ],
        "error": 0.00028886470381079605,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          24
        ],
        "error": 0.00042063133904989664,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          25
        ],
        "error": 0.00014923554726662853,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          26
        ],
        "error": 0.0001862624014184636,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          27
        ],
        "error": 0.000206160120338864,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          28
        ],
        "error": 0.00020029998282518325,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          29
        ],
        "error": 0.0001942302546333895,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          30
        ],
        "error": 0.00030488828594288006,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          31
        ],
        "error": 9.242950840395689e-05,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          32
        ],
        "error": 0.0001541025143910536,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          33
        ],
        "error": 0.00010822591814306081,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          34
        ],
        "error": 0.00027211852265858407,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          35
        ],
        "error": 0.0001454938249491152,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          36
        ],
        "error": 0.00032761386447171235,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          37
        ],
        "error": 0.00021797292995998075,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          38
        ],
        "error": 0.0001857991830466479,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          39
        ],
        "error": 0.00016445519999670692,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          40
        ],
        "error": 0.00034757304083154333,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          41
        ],
        "error": 0.00018681925980621359,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          42
        ],
        "error": 0.00031258101301815056,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          43
        ],
        "error": 0.00038897990729568614,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          44
        ],
        "error": 0.00020801414947306456,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          45
        ],
        "error": 0.0005141948929392487,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          46
        ],
        "error": 0.00037937898665264575,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          47
        ],
        "error": 0.00044511122413039506,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          48
        ],
        "error": 0.00022771745508693618,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          49
        ],
        "error": 0.0003297241626872982,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          50
        ],
        "error": 0.0002499555946091616,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          51
        ],
        "error": 0.00012234661827935378,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          52
        ],
        "error": 0.0002476903830067748,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          53
        ],
        "error": 0.00015669942758456893,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          54
        ],
        "error": 0.00023702717488367184,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          55
        ],
        "error": 0.00012924137456707404,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          56
        ],
        "error": 0.0001808812653751429,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          57
        ],
        "error": 0.0002531979713957041,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          58
        ],
        "error": 0.00014209498488581749,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          59
        ],
        "error": 0.00015279205324635032,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          60
        ],
        "error": 0.00033775779273425633,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          61
        ],
        "error": 0.0002478360026078299,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          62
        ],
        "error": 0.00016247178312015447,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          63
        ],
        "error": 0.00023226740289906822,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          64
        ],
        "error": 0.0002487962504311498,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          65
        ],
        "error": 0.00036480740811331656,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          66
        ],
        "error": 0.0003648576946911256,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          67
        ],
        "error": 0.00018074436552698112,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          68
        ],
        "error": 0.0001369356597170511,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          69
        ],
        "error": 0.0002221190518409558,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          70
        ],
        "error": 0.00023097708246615724,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          71
        ],
        "error": 0.00014983594373654298,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          72
        ],
        "error": 0.00020755438245973103,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          73
        ],
        "error": 0.0002442863273856792,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          74
        ],
        "error": 0.00018612578006944048,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          75
        ],
        "error": 0.0001908517711422112,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          76
        ],
        "error": 0.004405789513082445,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          77
        ],
        "error": 0.00020204441473095159,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          78
        ],
        "error": 0.00021508528510146604,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          79
        ],
        "error": 0.00016433561524062105,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          80
        ],
        "error": 0.0002814863389706901,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          81
        ],
        "error": 0.0001891054043006853,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          82
        ],
        "error": 0.00014165863274312742,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          83
        ],
        "error": 0.00015922421749794554,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          84
        ],
        "error": 0.0006333791986747422,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          85
        ],
        "error": 0.0005200629550287155,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          86
        ],
        "error": 0.0002677627875537738,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          87
        ],
        "error": 0.0003425768110133051,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          88
        ],
        "error": 0.00030690897740380253,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          89
        ],
        "error": 0.0002204510228092708,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          90
        ],
        "error": 0.00014673245515286955,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          91
        ],
        "error": 0.00017239259809222188,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          92
        ],
        "error": 0.0002558785026728166,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          93
        ],
        "error": 0.000214780919797937,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          94
        ],
        "error": 0.00015552967426274038,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          95
        ],
        "error": 0.00021836661636386276,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          96
        ],
        "error": 0.00019828474034294237,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          97
        ],
        "error": 0.00012800157493888094,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          98
        ],
        "error": 0.00018991421104208158,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          99
        ],
        "error": 0.00021342890387299814,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          100
        ],
        "error": 0.00030929537980526977,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          101
        ],
        "error": 0.00013199386057234478,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          102
        ],
        "error": 0.0002972518844254432,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          103
        ],
        "error": 0.00014024362013819437,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          104
        ],
        "error": 0.0003813998535574633,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          105
        ],
        "error": 0.0001975273463673397,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          106
        ],
        "error": 0.00026160575443532626,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          107
        ],
        "error": 0.00017000320039455282,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          108
        ],
        "error": 0.00036561508493369947,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          109
        ],
        "error": 0.00018076339768868398,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          110
        ],
        "error": 0.0005612227812894798,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          111
        ],
        "error": 0.00017206557549774776,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          112
        ],
        "error": 0.013926879349709419,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          113
        ],
        "error": 1.0,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          114
        ],
        "error": 0.0001712919868409851,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          115
        ],
        "error": 0.00021243357920809394,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          116
        ],
        "error": 0.00032026793749985314,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          117
        ],
        "error": 0.00024459717101488486,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          118
        ],
        "error": 0.00018145263140898767,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          119
        ],
        "error": 0.0005952589387256155,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          120
        ],
        "error": 0.002227641751813748,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          121
        ],
        "error": 1.0,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          122
        ],
        "error": 0.00021952554956657553,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          123
        ],
        "error": 0.00021542230666988352,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          124
        ],
        "error": 0.00024697855907327126,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          125
        ],
        "error": 0.0003817186809132426,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          126
        ],
        "error": 0.00023364803915668382,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          127
        ],
        "error": 0.00033296920275363237,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          128
        ],
        "error": 0.00015130729924104044,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          129
        ],
        "error": 0.00026691674700362033,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          130
        ],
        "error": 0.00018442899221810248,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          131
        ],
        "error": 0.04744826682391009,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          132
        ],
        "error": 0.00020270435717152806,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          133
        ],
        "error": 0.0002950378880190319,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          134
        ],
        "error": 0.0002135258715432058,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          135
        ],
        "error": 0.0006135621573834879,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          136
        ],
        "error": 0.0003713320882249108,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          137
        ],
        "error": 0.0002202370972873873,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          138
        ],
        "error": 0.00012836664930221972,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          139
        ],
        "error": 0.0002838190037877195,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          140
        ],
        "error": 0.0001556398302915489,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          141
        ],
        "error": 0.0002483202678759263,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          142
        ],
        "error": 0.00019346495381615273,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          143
        ],
        "error": 9.79392875811405e-05,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          144
        ],
        "error": 9.675636469328717e-05,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          145
        ],
        "error": 0.0014100002456910953,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          146
        ],
        "error": 1.0,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          147
        ],
        "error": 0.0015591335799308354,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          148
        ],
        "error": 0.00017061643211371277,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          149
        ],
        "error": 0.00020594235840709946,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          150
        ],
        "error": 0.00024939090133557356,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          151
        ],
        "error": 0.00020721959857650856,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          152
        ],
        "error": 0.00017618414031464238,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          153
        ],
        "error": 0.0001822018518003271,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          154
        ],
        "error": 0.00029250270798016824,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          155
        ],
        "error": 9.048634195898935e-05,
        "duration": 3.2e-08
      }
    ],
    "x": [
      {
        "qubits": [
          0
        ],
        "error": 0.00020197965786591333,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          1
        ],
        "error": 0.00013768516975585607,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          2
        ],
        "error": 0.00011031292377727146,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          3
        ],
        "error": 0.00032927096982324054,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          4
        ],
        "error": 0.0003256599404389261,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          5
        ],
        "error": 0.0003035466221675205,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          6
        ],
        "error": 0.00021138587404442838,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          7
        ],
        "error": 0.00025529922784142775,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          8
        ],
        "error": 0.00029365654677838884,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          9
        ],
        "error": 0.00023679745068377726,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          10
        ],
        "error": 0.000264032493539514,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          11
        ],
        "error": 0.0003260986012356595,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          12
        ],
        "error": 0.0003470702797224789,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          13
        ],
        "error": 0.0005240298408157392,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          14
        ],
        "error": 0.00025525687487054996,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          15
        ],
        "error": 0.0001722582596496682,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          16
        ],
        "error": 0.0001553681839880432,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          17
        ],
        "error": 0.00031285167448670017,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          18
        ],
        "error": 0.0005702493735303992,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          19
        ],
        "error": 0.00029882911816477193,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          20
        ],
        "error": 0.0004711249404971753,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          21
        ],
        "error": 0.00010905774873112199,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          22
        ],
        "error": 0.0003178820416456845,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          23
        ],
        "error": 0.00028886470381079605,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          24
        ],
        "error": 0.00042063133904989664,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          25
        ],
        "error": 0.00014923554726662853,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          26
        ],
        "error": 0.0001862624014184636,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          27
        ],
        "error": 0.000206160120338864,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          28
        ],
        "error": 0.00020029998282518325,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          29
        ],
        "error": 0.0001942302546333895,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          30
        ],
        "error": 0.00030488828594288006,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          31
        ],
        "error": 9.242950840395689e-05,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          32
        ],
        "error": 0.0001541025143910536,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          33
        ],
        "error": 0.00010822591814306081,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          34
        ],
        "error": 0.00027211852265858407,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          35
        ],
        "error": 0.0001454938249491152,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          36
        ],
        "error": 0.00032761386447171235,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          37
        ],
        "error": 0.00021797292995998075,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          38
        ],
        "error": 0.0001857991830466479,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          39
        ],
        "error": 0.00016445519999670692,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          40
        ],
        "error": 0.00034757304083154333,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          41
        ],
        "error": 0.00018681925980621359,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          42
        ],
        "error": 0.00031258101301815056,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          43
        ],
        "error": 0.00038897990729568614,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          44
        ],
        "error": 0.00020801414947306456,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          45
        ],
        "error": 0.0005141948929392487,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          46
        ],
        "error": 0.00037937898665264575,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          47
        ],
        "error": 0.00044511122413039506,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          48
        ],
        "error": 0.00022771745508693618,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          49
        ],
        "error": 0.0003297241626872982,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          50
        ],
        "error": 0.0002499555946091616,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          51
        ],
        "error": 0.00012234661827935378,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          52
        ],
        "error": 0.0002476903830067748,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          53
        ],
        "error": 0.00015669942758456893,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          54
        ],
        "error": 0.00023702717488367184,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          55
        ],
        "error": 0.00012924137456707404,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          56
        ],
        "error": 0.0001808812653751429,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          57
        ],
        "error": 0.0002531979713957041,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          58
        ],
        "error": 0.00014209498488581749,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          59
        ],
        "error": 0.00015279205324635032,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          60
        ],
        "error": 0.00033775779273425633,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          61
        ],
        "error": 0.0002478360026078299,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          62
        ],
        "error": 0.00016247178312015447,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          63
        ],
        "error": 0.00023226740289906822,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          64
        ],
        "error": 0.0002487962504311498,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          65
        ],
        "error": 0.00036480740811331656,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          66
        ],
        "error": 0.0003648576946911256,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          67
        ],
        "error": 0.00018074436552698112,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          68
        ],
        "error": 0.0001369356597170511,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          69
        ],
        "error": 0.0002221190518409558,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          70
        ],
        "error": 0.00023097708246615724,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          71
        ],
        "error": 0.00014983594373654298,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          72
        ],
        "error": 0.00020755438245973103,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          73
        ],
        "error": 0.0002442863273856792,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          74
        ],
        "error": 0.00018612578006944048,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          75
        ],
        "error": 0.0001908517711422112,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          76
        ],
        "error": 0.004405789513082445,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          77
        ],
        "error": 0.00020204441473095159,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          78
        ],
        "error": 0.00021508528510146604,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          79
        ],
        "error": 0.00016433561524062105,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          80
        ],
        "error": 0.0002814863389706901,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          81
        ],
        "error": 0.0001891054043006853,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          82
        ],
        "error": 0.00014165863274312742,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          83
        ],
        "error": 0.00015922421749794554,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          84
        ],
        "error": 0.0006333791986747422,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          85
        ],
        "error": 0.0005200629550287155,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          86
        ],
        "error": 0.0002677627875537738,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          87
        ],
        "error": 0.0003425768110133051,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          88
        ],
        "error": 0.00030690897740380253,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          89
        ],
        "error": 0.0002204510228092708,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          90
        ],
        "error": 0.00014673245515286955,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          91
        ],
        "error": 0.00017239259809222188,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          92
        ],
        "error": 0.0002558785026728166,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          93
        ],
        "error": 0.000214780919797937,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          94
        ],
        "error": 0.00015552967426274038,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          95
        ],
        "error": 0.00021836661636386276,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          96
        ],
        "error": 0.00019828474034294237,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          97
        ],
        "error": 0.00012800157493888094,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          98
        ],
        "error": 0.00018991421104208158,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          99
        ],
        "error": 0.00021342890387299814,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          100
        ],
        "error": 0.00030929537980526977,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          101
        ],
        "error": 0.00013199386057234478,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          102
        ],
        "error": 0.0002972518844254432,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          103
        ],
        "error": 0.00014024362013819437,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          104
        ],
        "error": 0.0003813998535574633,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          105
        ],
        "error": 0.0001975273463673397,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          106
        ],
        "error": 0.00026160575443532626,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          107
        ],
        "error": 0.00017000320039455282,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          108
        ],
        "error": 0.00036561508493369947,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          109
        ],
        "error": 0.00018076339768868398,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          110
        ],
        "error": 0.0005612227812894798,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          111
        ],
        "error": 0.00017206557549774776,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          112
        ],
        "error": 0.013926879349709419,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          113
        ],
        "error": 1.0,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          114
        ],
        "error": 0.0001712919868409851,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          115
        ],
        "error": 0.00021243357920809394,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          116
        ],
        "error": 0.00032026793749985314,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          117
        ],
        "error": 0.00024459717101488486,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          118
        ],
        "error": 0.00018145263140898767,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          119
        ],
        "error": 0.0005952589387256155,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          120
        ],
        "error": 0.002227641751813748,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          121
        ],
        "error": 1.0,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          122
        ],
        "error": 0.00021952554956657553,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          123
        ],
        "error": 0.00021542230666988352,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          124
        ],
        "error": 0.00024697855907327126,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          125
        ],
        "error": 0.0003817186809132426,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          126
        ],
        "error": 0.00023364803915668382,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          127
        ],
        "error": 0.00033296920275363237,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          128
        ],
        "error": 0.00015130729924104044,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          129
        ],
        "error": 0.00026691674700362033,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          130
        ],
        "error": 0.00018442899221810248,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          131
        ],
        "error": 0.04744826682391009,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          132
        ],
        "error": 0.00020270435717152806,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          133
        ],
        "error": 0.0002950378880190319,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          134
        ],
        "error": 0.0002135258715432058,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          135
        ],
        "error": 0.0006135621573834879,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          136
        ],
        "error": 0.0003713320882249108,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          137
        ],
        "error": 0.0002202370972873873,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          138
        ],
        "error": 0.00012836664930221972,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          139
        ],
        "error": 0.0002838190037877195,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          140
        ],
        "error": 0.0001556398302915489,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          141
        ],
        "error": 0.0002483202678759263,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          142
        ],
        "error": 0.00019346495381615273,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          143
        ],
        "error": 9.79392875811405e-05,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          144
        ],
        "error": 9.675636469328717e-05,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          145
        ],
        "error": 0.0014100002456910953,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          146
        ],
        "error": 1.0,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          147
        ],
        "error": 0.0015591335799308354,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          148
        ],
        "error": 0.00017061643211371277,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          149
        ],
        "error": 0.00020594235840709946,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          150
        ],
        "error": 0.00024939090133557356,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          151
        ],
        "error": 0.00020721959857650856,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          152
        ],
        "error": 0.00017618414031464238,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          153
        ],
        "error": 0.0001822018518003271,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          154
        ],
        "error": 0.00029250270798016824,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          155
        ],
        "error": 9.048634195898935e-05,
        "duration": 3.2e-08
      }
    ],
    "cz": [
      {
        "qubits": [
          0,
          1
        ],
        "error": 0.0013029836225064984,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          1,
          0
        ],
        "error": 0.0013029836225064984,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          1,
          2
        ],
        "error": 0.0014743387544197128,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          2,
          1
        ],
        "error": 0.0014743387544197128,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          2,
          3
        ],
        "error": 0.0020522889602194727,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          3,
          2
        ],
        "error": 0.0020522889602194727,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          3,
          4
        ],
        "error": 0.002523502090305607,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          3,
          16
        ],
        "error": 0.0011038996790617983,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          4,
          3
        ],
        "error": 0.002523502090305607,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          4,
          5
        ],
        "error": 0.0035490134806302476,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          5,
          4
        ],
        "error": 0.0035490134806302476,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          5,
          6
        ],
        "error": 0.002405214516853965,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          6,
          5
        ],
        "error": 0.002405214516853965,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          6,
          7
        ],
        "error": 0.0067213507483216695,
        "duration": 8e-08
      },
      {
        "qubits": [
          7,
          6
        ],
        "error": 0.0067213507483216695,
        "duration": 8e-08
      },
      {
        "qubits": [
          7,
          8
        ],
        "error": 0.013137927340910127,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          7,
          17
        ],
        "error": 0.0059095928440494605,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          8,
          7
        ],
        "error": 0.013137927340910127,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          8,
          9
        ],
        "error": 0.004010084110320583,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          9,
          8
        ],
        "error": 0.004010084110320583,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          9,
          10
        ],
        "error": 0.0052039266355890235,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          10,
          9
        ],
        "error": 0.0052039266355890235,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          10,
          11
        ],
        "error": 0.0012717914026529609,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          11,
          10
        ],
        "error": 0.0012717914026529609,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          11,
          12
        ],
        "error": 0.0010854437795368987,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          11,
          18
        ],
        "error": 0.0019337461407416823,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          12,
          11
        ],
        "error": 0.0010854437795368987,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          12,
          13
        ],
        "error": 0.0016476943754989148,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          13,
          12
        ],
        "error": 0.0016476943754989148,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          13,
          14
        ],
        "error": 0.0010533825804675268,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          14,
          13
        ],
        "error": 0.0010533825804675268,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          14,
          15
        ],
        "error": 0.0023946031599035023,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          15,
          14
        ],
        "error": 0.0023946031599035023,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          15,
          19
        ],
        "error": 0.0026804774909925666,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          16,
          3
        ],
        "error": 0.0011038996790617983,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          16,
          23
        ],
        "error": 0.0009037556638413213,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          17,
          7
        ],
        "error": 0.0059095928440494605,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          17,
          27
        ],
        "error": 0.0011527856535935022,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          18,
          11
        ],
        "error": 0.0019337461407416823,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          18,
          31
        ],
        "error": 0.0024205660626105685,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          19,
          15
        ],
        "error": 0.0026804774909925666,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          19,
          35
        ],
        "error": 0.0017004190752787918,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          20,
          21
        ],
        "error": 0.0027252208463624805,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          21,
          20
        ],
        "error": 0.0027252208463624805,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          21,
          22
        ],
        "error": 0.0016750934344822999,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          21,
          36
        ],
        "error": 0.005662392720585524,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          22,
          21
        ],
        "error": 0.0016750934344822999,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          22,
          23
        ],
        "error": 0.0015999935424644007,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          23,
          16
        ],
        "error": 0.0009037556638413213,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          23,
          22
        ],
        "error": 0.0015999935424644007,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          23,
          24
        ],
        "error": 0.0017653422799532026,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          24,
          23
        ],
        "error": 0.0017653422799532026,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          24,
          25
        ],
        "error": 0.002067863797690278,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          25,
          24
        ],
        "error": 0.002067863797690278,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          25,
          26
        ],
        "error": 0.0018096000990548422,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          25,
          37
        ],
        "error": 0.0021968680371499405,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          26,
          25
        ],
        "error": 0.0018096000990548422,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          26,
          27
        ],
        "error": 0.0018976419488890839,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          27,
          17
        ],
        "error": 0.0011527856535935022,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          27,
          26
        ],
        "error": 0.0018976419488890839,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          27,
          28
        ],
        "error": 0.001207520676385937,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          28,
          27
        ],
        "error": 0.001207520676385937,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          28,
          29
        ],
        "error": 0.0023228168115512204,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          29,
          28
        ],
        "error": 0.0023228168115512204,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          29,
          30
        ],
        "error": 0.0019299130439550394,
        "duration": 8e-08
      },
      {
        "qubits": [
          29,
          38
        ],
        "error": 0.007336940508405637,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          30,
          29
        ],
        "error": 0.0019299130439550394,
        "duration": 8e-08
      },
      {
        "qubits": [
          30,
          31
        ],
        "error": 0.0018340670515181456,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          31,
          18
        ],
        "error": 0.0024205660626105685,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          31,
          30
        ],
        "error": 0.0018340670515181456,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          31,
          32
        ],
        "error": 0.002138915514415113,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          32,
          31
        ],
        "error": 0.002138915514415113,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          32,
          33
        ],
        "error": 0.0024330958229620836,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          33,
          32
        ],
        "error": 0.0024330958229620836,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          33,
          34
        ],
        "error": 0.0024248276704478544,
        "duration": 1.08e-07
      },
      {
        "qubits": [
          33,
          39
        ],
        "error": 0.0023300771770747575,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          34,
          33
        ],
        "error": 0.0024248276704478544,
        "duration": 1.08e-07
      },
      {
        "qubits": [
          34,
          35
        ],
        "error": 0.0022544380629298255,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          35,
          19
        ],
        "error": 0.0017004190752787918,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          35,
          34
        ],
        "error": 0.0022544380629298255,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          36,
          21
        ],
        "error": 0.005662392720585524,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          36,
          41
        ],
        "error": 0.0016475835844390885,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          37,
          25
        ],
        "error": 0.0021968680371499405,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          37,
          45
        ],
        "error": 0.004241034744398797,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          38,
          29
        ],
        "error": 0.007336940508405637,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          38,
          49
        ],
        "error": 0.0013251056717279719,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          39,
          33
        ],
        "error": 0.0023300771770747575,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          39,
          53
        ],
        "error": 0.0015802864526560378,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          40,
          41
        ],
        "error": 0.001864795585766521,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          41,
          36
        ],
        "error": 0.0016475835844390885,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          41,
          40
        ],
        "error": 0.001864795585766521,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          41,
          42
        ],
        "error": 0.001978345825762562,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          42,
          41
        ],
        "error": 0.001978345825762562,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          42,
          43
        ],
        "error": 0.0022591293434373882,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          43,
          42
        ],
        "error": 0.0022591293434373882,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          43,
          44
        ],
        "error": 0.002060448087070621,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          43,
          56
        ],
        "error": 0.004852281065585468,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          44,
          43
        ],
        "error": 0.002060448087070621,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          44,
          45
        ],
        "error": 0.0019253630809176192,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          45,
          37
        ],
        "error": 0.004241034744398797,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          45,
          44
        ],
        "error": 0.0019253630809176192,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          45,
          46
        ],
        "error": 0.0015043951595386518,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          46,
          45
        ],
        "error": 0.0015043951595386518,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          46,
          47
        ],
        "error": 0.0018581748178554403,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          47,
          46
        ],
        "error": 0.0018581748178554403,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          47,
          48
        ],
        "error": 0.0033087914077423453,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          47,
          57
        ],
        "error": 0.0016806622754576561,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          48,
          47
        ],
        "error": 0.0033087914077423453,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          48,
          49
        ],
        "error": 0.003039860748483947,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          49,
          38
        ],
        "error": 0.0013251056717279719,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          49,
          48
        ],
        "error": 0.003039860748483947,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          49,
          50
        ],
        "error": 0.0014754148030736436,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          50,
          49
        ],
        "error": 0.0014754148030736436,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          50,
          51
        ],
        "error": 0.0059194754098952085,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          51,
          50
        ],
        "error": 0.0059194754098952085,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          51,
          52
        ],
        "error": 0.002019386029509379,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          51,
          58
        ],
        "error": 0.0020732141286577965,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          52,
          51
        ],
        "error": 0.002019386029509379,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          52,
          53
        ],
        "error": 0.0060419601565819825,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          53,
          39
        ],
        "error": 0.0015802864526560378,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          53,
          52
        ],
        "error": 0.0060419601565819825,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          53,
          54
        ],
        "error": 0.001506376003223897,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          54,
          53
        ],
        "error": 0.001506376003223897,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          54,
          55
        ],
        "error": 0.0025049963793303265,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          55,
          54
        ],
        "error": 0.0025049963793303265,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          55,
          59
        ],
        "error": 0.0011918138972801806,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          56,
          43
        ],
        "error": 0.004852281065585468,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          56,
          63
        ],
        "error": 0.001417749762583409,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          57,
          47
        ],
        "error": 0.0016806622754576561,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          57,
          67
        ],
        "error": 0.0016461887538643805,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          58,
          51
        ],
        "error": 0.0020732141286577965,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          58,
          71
        ],
        "error": 0.0032743654712893977,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          59,
          55
        ],
        "error": 0.0011918138972801806,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          59,
          75
        ],
        "error": 0.0028535897926266762,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          60,
          61
        ],
        "error": 0.00201166815513662,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          61,
          60
        ],
        "error": 0.00201166815513662,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          61,
          62
        ],
        "error": 0.001224754734721445,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          61,
          76
        ],
        "error": 0.0035031171971508512,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          62,
          61
        ],
        "error": 0.001224754734721445,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          62,
          63
        ],
        "error": 0.0019569402568634098,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          63,
          56
        ],
        "error": 0.001417749762583409,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          63,
          62
        ],
        "error": 0.0019569402568634098,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          63,
          64
        ],
        "error": 0.0019678517886730085,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          64,
          63
        ],
        "error": 0.0019678517886730085,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          64,
          65
        ],
        "error": 0.0055915517039693,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          65,
          64
        ],
        "error": 0.0055915517039693,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          65,
          66
        ],
        "error": 0.0022097570763059127,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          65,
          77
        ],
        "error": 0.005597197233915913,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          66,
          65
        ],
        "error": 0.0022097570763059127,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          66,
          67
        ],
        "error": 0.002139475048905104,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          67,
          57
        ],
        "error": 0.0016461887538643805,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          67,
          66
        ],
        "error": 0.002139475048905104,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          67,
          68
        ],
        "error": 0.0013655060020554555,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          68,
          67
        ],
        "error": 0.0013655060020554555,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          68,
          69
        ],
        "error": 0.0014901775305280474,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          69,
          68
        ],
        "error": 0.0014901775305280474,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          69,
          70
        ],
        "error": 0.003319724859751433,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          69,
          78
        ],
        "error": 0.0029901306610123635,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          70,
          69
        ],
        "error": 0.003319724859751433,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          70,
          71
        ],
        "error": 0.0032082811621938767,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          71,
          58
        ],
        "error": 0.0032743654712893977,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          71,
          70
        ],
        "error": 0.0032082811621938767,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          71,
          72
        ],
        "error": 0.0033416990646830125,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          72,
          71
        ],
        "error": 0.0033416990646830125,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          72,
          73
        ],
        "error": 0.0018237809874585564,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          73,
          72
        ],
        "error": 0.0018237809874585564,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          73,
          74
        ],
        "error": 0.0013679882548909839,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          73,
          79
        ],
        "error": 0.0011391661615522686,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          74,
          73
        ],
        "error": 0.0013679882548909839,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          74,
          75
        ],
        "error": 0.0013978027037991059,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          75,
          59
        ],
        "error": 0.0028535897926266762,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          75,
          74
        ],
        "error": 0.0013978027037991059,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          76,
          61
        ],
        "error": 0.0035031171971508512,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          76,
          81
        ],
        "error": 0.009320047255720276,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          77,
          65
        ],
        "error": 0.005597197233915913,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          77,
          85
        ],
        "error": 0.006192627657024968,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          78,
          69
        ],
        "error": 0.0029901306610123635,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          78,
          89
        ],
        "error": 0.0018071972407087966,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          79,
          73
        ],
        "error": 0.0011391661615522686,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          79,
          93
        ],
        "error": 0.0011142355822671979,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          80,
          81
        ],
        "error": 0.0013221225461016173,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          81,
          76
        ],
        "error": 0.009320047255720276,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          81,
          80
        ],
        "error": 0.0013221225461016173,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          81,
          82
        ],
        "error": 0.000991507380451867,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          82,
          81
        ],
        "error": 0.000991507380451867,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          82,
          83
        ],
        "error": 0.000974954305804715,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          83,
          82
        ],
        "error": 0.000974954305804715,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          83,
          84
        ],
        "error": 0.0020628011224297638,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          83,
          96
        ],
        "error": 0.0015586012956692041,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          84,
          83
        ],
        "error": 0.0020628011224297638,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          84,
          85
        ],
        "error": 0.032035258526559696,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          85,
          77
        ],
        "error": 0.006192627657024968,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          85,
          84
        ],
        "error": 0.032035258526559696,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          85,
          86
        ],
        "error": 0.041985000943004364,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          86,
          85
        ],
        "error": 0.041985000943004364,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          86,
          87
        ],
        "error": 0.048437135809438786,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          87,
          86
        ],
        "error": 0.048437135809438786,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          87,
          88
        ],
        "error": 0.0020372840845712392,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          87,
          97
        ],
        "error": 0.0017598326132775566,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          88,
          87
        ],
        "error": 0.0020372840845712392,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          88,
          89
        ],
        "error": 0.0021052223753139643,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          89,
          78
        ],
        "error": 0.0018071972407087966,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          89,
          88
        ],
        "error": 0.0021052223753139643,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          89,
          90
        ],
        "error": 0.0013242989220765555,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          90,
          89
        ],
        "error": 0.0013242989220765555,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          90,
          91
        ],
        "error": 0.0019692684889281997,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          91,
          90
        ],
        "error": 0.0019692684889281997,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          91,
          92
        ],
        "error": 0.0016708976240638607,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          91,
          98
        ],
        "error": 0.0014322935078264487,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          92,
          91
        ],
        "error": 0.0016708976240638607,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          92,
          93
        ],
        "error": 0.0014435729664852015,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          93,
          79
        ],
        "error": 0.0011142355822671979,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          93,
          92
        ],
        "error": 0.0014435729664852015,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          93,
          94
        ],
        "error": 0.0012232671875175294,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          94,
          93
        ],
        "error": 0.0012232671875175294,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          94,
          95
        ],
        "error": 0.0013106276606939249,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          95,
          94
        ],
        "error": 0.0013106276606939249,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          95,
          99
        ],
        "error": 0.0023417844644150754,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          96,
          83
        ],
        "error": 0.0015586012956692041,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          96,
          103
        ],
        "error": 0.0014171110177226554,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          97,
          87
        ],
        "error": 0.0017598326132775566,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          97,
          107
        ],
        "error": 0.0013303356120119847,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          98,
          91
        ],
        "error": 0.0014322935078264487,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          98,
          111
        ],
        "error": 0.0025482195396764606,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          99,
          95
        ],
        "error": 0.0023417844644150754,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          99,
          115
        ],
        "error": 0.004938469426849834,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          100,
          101
        ],
        "error": 0.0021544966466932602,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          101,
          100
        ],
        "error": 0.0021544966466932602,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          101,
          102
        ],
        "error": 0.0011910128278335708,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          101,
          116
        ],
        "error": 0.0008941996276049247,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          102,
          101
        ],
        "error": 0.0011910128278335708,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          102,
          103
        ],
        "error": 0.009777710134558859,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          103,
          96
        ],
        "error": 0.0014171110177226554,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          103,
          102
        ],
        "error": 0.009777710134558859,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          103,
          104
        ],
        "error": 0.0023230609591770035,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          104,
          103
        ],
        "error": 0.0023230609591770035,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          104,
          105
        ],
        "error": 0.0016764078116965342,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          105,
          104
        ],
        "error": 0.0016764078116965342,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          105,
          106
        ],
        "error": 0.0015735103872533407,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          105,
          117
        ],
        "error": 0.0011906154468432906,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          106,
          105
        ],
        "error": 0.0015735103872533407,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          106,
          107
        ],
        "error": 0.0017014839480807287,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          107,
          97
        ],
        "error": 0.0013303356120119847,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          107,
          106
        ],
        "error": 0.0017014839480807287,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          107,
          108
        ],
        "error": 0.0017063794965127,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          108,
          107
        ],
        "error": 0.0017063794965127,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          108,
          109
        ],
        "error": 0.001488186004328762,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          109,
          108
        ],
        "error": 0.001488186004328762,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          109,
          110
        ],
        "error": 0.001949224720789039,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          109,
          118
        ],
        "error": 0.0023270936607600046,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          110,
          109
        ],
        "error": 0.001949224720789039,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          110,
          111
        ],
        "error": 0.0017739677905308227,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          111,
          98
        ],
        "error": 0.0025482195396764606,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          111,
          110
        ],
        "error": 0.0017739677905308227,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          111,
          112
        ],
        "error": 0.2345107013604123,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          112,
          111
        ],
        "error": 0.2345107013604123,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          112,
          113
        ],
        "error": 1.0,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          113,
          112
        ],
        "error": 1.0,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          113,
          114
        ],
        "error": 0.0018266993074398108,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          113,
          119
        ],
        "error": 0.004222411812803223,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          114,
          113
        ],
        "error": 0.0018266993074398108,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          114,
          115
        ],
        "error": 0.005431311922232118,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          115,
          99
        ],
        "error": 0.004938469426849834,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          115,
          114
        ],
        "error": 0.005431311922232118,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          116,
          101
        ],
        "error": 0.0008941996276049247,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          116,
          121
        ],
        "error": 0.06412525270025357,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          117,
          105
        ],
        "error": 0.0011906154468432906,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          117,
          125
        ],
        "error": 0.0018708212433460047,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          118,
          109
        ],
        "error": 0.0023270936607600046,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          118,
          129
        ],
        "error": 0.0015031273349738195,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          119,
          113
        ],
        "error": 0.004222411812803223,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          119,
          133
        ],
        "error": 0.02485601793017428,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          120,
          121
        ],
        "error": 0.1295794290369325,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          121,
          116
        ],
        "error": 0.06412525270025357,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          121,
          120
        ],
        "error": 0.1295794290369325,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          121,
          122
        ],
        "error": 0.06769120631729153,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          122,
          121
        ],
        "error": 0.06769120631729153,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          122,
          123
        ],
        "error": 0.0020451022308366207,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          123,
          122
        ],
        "error": 0.0020451022308366207,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          123,
          124
        ],
        "error": 0.0014172187528816993,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          123,
          136
        ],
        "error": 0.0014088781959509245,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          124,
          123
        ],
        "error": 0.0014172187528816993,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          124,
          125
        ],
        "error": 0.0016356848425184978,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          125,
          117
        ],
        "error": 0.0018708212433460047,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          125,
          124
        ],
        "error": 0.0016356848425184978,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          125,
          126
        ],
        "error": 0.0015594880800297306,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          126,
          125
        ],
        "error": 0.0015594880800297306,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          126,
          127
        ],
        "error": 0.0013873190667935131,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          127,
          126
        ],
        "error": 0.0013873190667935131,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          127,
          128
        ],
        "error": 0.0021378293613246446,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          127,
          137
        ],
        "error": 0.0015498061420614606,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          128,
          127
        ],
        "error": 0.0021378293613246446,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          128,
          129
        ],
        "error": 0.0013975693926384647,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          129,
          118
        ],
        "error": 0.0015031273349738195,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          129,
          128
        ],
        "error": 0.0013975693926384647,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          129,
          130
        ],
        "error": 0.004907656216432549,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          130,
          129
        ],
        "error": 0.004907656216432549,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          130,
          131
        ],
        "error": 1.0,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          131,
          130
        ],
        "error": 1.0,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          131,
          132
        ],
        "error": 0.02153548421518439,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          131,
          138
        ],
        "error": 0.021421498020752966,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          132,
          131
        ],
        "error": 0.02153548421518439,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          132,
          133
        ],
        "error": 0.001786496526722331,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          133,
          119
        ],
        "error": 0.02485601793017428,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          133,
          132
        ],
        "error": 0.001786496526722331,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          133,
          134
        ],
        "error": 0.0016501145094276748,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          134,
          133
        ],
        "error": 0.0016501145094276748,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          134,
          135
        ],
        "error": 0.0025875381923763097,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          135,
          134
        ],
        "error": 0.0025875381923763097,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          135,
          139
        ],
        "error": 0.0020582975360894096,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          136,
          123
        ],
        "error": 0.0014088781959509245,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          136,
          143
        ],
        "error": 0.0014805257645516823,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          137,
          127
        ],
        "error": 0.0015498061420614606,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          137,
          147
        ],
        "error": 0.002376125732635098,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          138,
          131
        ],
        "error": 0.021421498020752966,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          138,
          151
        ],
        "error": 0.0013731454821912792,
        "duration": 8e-08
      },
      {
        "qubits": [
          139,
          135
        ],
        "error": 0.0020582975360894096,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          139,
          155
        ],
        "error": 0.006169621997934471,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          140,
          141
        ],
        "error": 0.0015218444366354722,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          141,
          140
        ],
        "error": 0.0015218444366354722,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          141,
          142
        ],
        "error": 0.0015416906984540013,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          142,
          141
        ],
        "error": 0.0015416906984540013,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          142,
          143
        ],
        "error": 0.001436799921718579,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          143,
          136
        ],
        "error": 0.0014805257645516823,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          143,
          142
        ],
        "error": 0.001436799921718579,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          143,
          144
        ],
        "error": 0.0012137936579033337,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          144,
          143
        ],
        "error": 0.0012137936579033337,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          144,
          145
        ],
        "error": 0.004407222222550272,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          145,
          144
        ],
        "error": 0.004407222222550272,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          145,
          146
        ],
        "error": 1.0,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          146,
          145
        ],
        "error": 1.0,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          146,
          147
        ],
        "error": 1.0,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          147,
          137
        ],
        "error": 0.002376125732635098,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          147,
          146
        ],
        "error": 1.0,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          147,
          148
        ],
        "error": 0.002425838679323722,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          148,
          147
        ],
        "error": 0.002425838679323722,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          148,
          149
        ],
        "error": 0.003073485564851791,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          149,
          148
        ],
        "error": 0.003073485564851791,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          149,
          150
        ],
        "error": 0.0037387534090001784,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          150,
          149
        ],
        "error": 0.0037387534090001784,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          150,
          151
        ],
        "error": 0.0020507277551671532,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          151,
          138
        ],
        "error": 0.0013731454821912792,
        "duration": 8e-08
      },
      {
        "qubits": [
          151,
          150
        ],
        "error": 0.0020507277551671532,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          151,
          152
        ],
        "error": 0.0009921506699732685,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          152,
          151
        ],
        "error": 0.0009921506699732685,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          152,
          153
        ],
        "error": 0.0007692980136282668,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          153,
          152
        ],
        "error": 0.0007692980136282668,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          153,
          154
        ],
        "error": 0.003499772994656092,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          154,
          153
        ],
        "error": 0.003499772994656092,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          154,
          155
        ],
        "error": 0.0016900064150813798,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          155,
          139
        ],
        "error": 0.006169621997934471,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          155,
          154
        ],
        "error": 0.0016900064150813798,
        "duration": 6.8e-08
      }
    ],
    "measure": [
      {
        "qubits": [
          0
        ],
        "error": 0.013671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          1
        ],
        "error": 0.008056640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          2
        ],
        "error": 0.005859375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          3
        ],
        "error": 0.0068359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          4
        ],
        "error": 0.009765625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          5
        ],
        "error": 0.006103515625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          6
        ],
        "error": 0.0081787109375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          7
        ],
        "error": 0.03369140625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          8
        ],
        "error": 0.0059814453125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          9
        ],
        "error": 0.0052490234375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          10
        ],
        "error": 0.0040283203125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          11
        ],
        "error": 0.00634765625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          12
        ],
        "error": 0.054931640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          13
        ],
        "error": 0.006591796875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          14
        ],
        "error": 0.0257568359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          15
        ],
        "error": 0.005615234375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          16
        ],
        "error": 0.01220703125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          17
        ],
        "error": 0.00732421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          18
        ],
        "error": 0.0074462890625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          19
        ],
        "error": 0.014404296875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          20
        ],
        "error": 0.007568359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          21
        ],
        "error": 0.0032958984375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          22
        ],
        "error": 0.0133056640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          23
        ],
        "error": 0.14013671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          24
        ],
        "error": 0.013671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          25
        ],
        "error": 0.0042724609375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          26
        ],
        "error": 0.007568359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          27
        ],
        "error": 0.027587890625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          28
        ],
        "error": 0.0086669921875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          29
        ],
        "error": 0.010498046875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          30
        ],
        "error": 0.00341796875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          31
        ],
        "error": 0.0111083984375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          32
        ],
        "error": 0.020751953125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          33
        ],
        "error": 0.008056640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          34
        ],
        "error": 0.02197265625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          35
        ],
        "error": 0.0281982421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          36
        ],
        "error": 0.0074462890625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          37
        ],
        "error": 0.0068359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          38
        ],
        "error": 0.0042724609375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          39
        ],
        "error": 0.010009765625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          40
        ],
        "error": 0.0098876953125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          41
        ],
        "error": 0.0045166015625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          42
        ],
        "error": 0.00390625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          43
        ],
        "error": 0.004638671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          44
        ],
        "error": 0.00537109375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          45
        ],
        "error": 0.0059814453125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          46
        ],
        "error": 0.0107421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          47
        ],
        "error": 0.0042724609375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          48
        ],
        "error": 0.008056640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          49
        ],
        "error": 0.005126953125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          50
        ],
        "error": 0.0028076171875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          51
        ],
        "error": 0.03515625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          52
        ],
        "error": 0.01513671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          53
        ],
        "error": 0.003173828125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          54
        ],
        "error": 0.037353515625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          55
        ],
        "error": 0.0057373046875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          56
        ],
        "error": 0.0125732421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          57
        ],
        "error": 0.0068359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          58
        ],
        "error": 0.01806640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          59
        ],
        "error": 0.0037841796875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          60
        ],
        "error": 0.0050048828125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          61
        ],
        "error": 0.011962890625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          62
        ],
        "error": 0.0089111328125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          63
        ],
        "error": 0.0133056640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          64
        ],
        "error": 0.004638671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          65
        ],
        "error": 0.0089111328125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          66
        ],
        "error": 0.008056640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          67
        ],
        "error": 0.007080078125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          68
        ],
        "error": 0.010498046875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          69
        ],
        "error": 0.0045166015625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          70
        ],
        "error": 0.016357421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          71
        ],
        "error": 0.0052490234375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          72
        ],
        "error": 0.056396484375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          73
        ],
        "error": 0.011962890625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          74
        ],
        "error": 0.006103515625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          75
        ],
        "error": 0.0098876953125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          76
        ],
        "error": 0.058349609375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          77
        ],
        "error": 0.0030517578125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          78
        ],
        "error": 0.025634765625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          79
        ],
        "error": 0.0057373046875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          80
        ],
        "error": 0.038818359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          81
        ],
        "error": 0.0068359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          82
        ],
        "error": 0.005859375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          83
        ],
        "error": 0.01318359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          84
        ],
        "error": 0.00927734375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          85
        ],
        "error": 0.0201416015625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          86
        ],
        "error": 0.0142822265625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          87
        ],
        "error": 0.0089111328125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          88
        ],
        "error": 0.0069580078125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          89
        ],
        "error": 0.0062255859375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          90
        ],
        "error": 0.007568359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          91
        ],
        "error": 0.0096435546875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          92
        ],
        "error": 0.025634765625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          93
        ],
        "error": 0.003662109375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          94
        ],
        "error": 0.009521484375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          95
        ],
        "error": 0.07275390625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          96
        ],
        "error": 0.01318359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          97
        ],
        "error": 0.01318359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          98
        ],
        "error": 0.008544921875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          99
        ],
        "error": 0.0235595703125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          100
        ],
        "error": 0.008544921875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          101
        ],
        "error": 0.01220703125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          102
        ],
        "error": 0.018310546875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          103
        ],
        "error": 0.0084228515625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          104
        ],
        "error": 0.0040283203125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          105
        ],
        "error": 0.0084228515625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          106
        ],
        "error": 0.00732421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          107
        ],
        "error": 0.031494140625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          108
        ],
        "error": 0.015869140625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          109
        ],
        "error": 0.0023193359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          110
        ],
        "error": 0.0052490234375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          111
        ],
        "error": 0.007568359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          112
        ],
        "error": 0.0513916015625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          113
        ],
        "error": 0.1507568359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          114
        ],
        "error": 0.021484375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          115
        ],
        "error": 0.01318359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          116
        ],
        "error": 0.0262451171875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          117
        ],
        "error": 0.0032958984375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          118
        ],
        "error": 0.0059814453125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          119
        ],
        "error": 0.0166015625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          120
        ],
        "error": 0.0352783203125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          121
        ],
        "error": 0.2567138671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          122
        ],
        "error": 0.0078125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          123
        ],
        "error": 0.0172119140625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          124
        ],
        "error": 0.0076904296875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          125
        ],
        "error": 0.020751953125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          126
        ],
        "error": 0.0040283203125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          127
        ],
        "error": 0.0616455078125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          128
        ],
        "error": 0.003662109375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          129
        ],
        "error": 0.0040283203125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          130
        ],
        "error": 0.0263671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          131
        ],
        "error": 0.051513671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          132
        ],
        "error": 0.0081787109375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          133
        ],
        "error": 0.005126953125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          134
        ],
        "error": 0.0028076171875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          135
        ],
        "error": 0.0135498046875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          136
        ],
        "error": 0.0076904296875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          137
        ],
        "error": 0.008056640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          138
        ],
        "error": 0.005859375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          139
        ],
        "error": 0.020263671875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          140
        ],
        "error": 0.008056640625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          141
        ],
        "error": 0.0068359375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          142
        ],
        "error": 0.012939453125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          143
        ],
        "error": 0.010986328125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          144
        ],
        "error": 0.0047607421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          145
        ],
        "error": 0.013916015625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          146
        ],
        "error": 0.4925537109375,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          147
        ],
        "error": 0.0047607421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          148
        ],
        "error": 0.0050048828125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          149
        ],
        "error": 0.0057373046875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          150
        ],
        "error": 0.00732421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          151
        ],
        "error": 0.0047607421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          152
        ],
        "error": 0.0087890625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          153
        ],
        "error": 0.022705078125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          154
        ],
        "error": 0.003173828125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          155
        ],
        "error": 0.0062255859375,
        "duration": 2.18e-06
      }
    ],
    "measure_2": [
      {
        "qubits": [
          0
        ],
        "error": 0.34228515625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          1
        ],
        "error": 0.29150390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          2
        ],
        "error": 0.006591796875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          3
        ],
        "error": 0.00341796875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          4
        ],
        "error": 0.013427734375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          5
        ],
        "error": 0.008056640625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          6
        ],
        "error": 0.007568359375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          7
        ],
        "error": 0.01025390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          8
        ],
        "error": 0.01806640625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          9
        ],
        "error": 0.009765625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          10
        ],
        "error": 0.00439453125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          11
        ],
        "error": 0.004638671875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          12
        ],
        "error": 0.03466796875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          13
        ],
        "error": 0.010498046875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          14
        ],
        "error": 0.013916015625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          15
        ],
        "error": 0.002685546875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          16
        ],
        "error": 0.01513671875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          17
        ],
        "error": 0.001708984375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          18
        ],
        "error": 0.006591796875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          19
        ],
        "error": 0.0078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          20
        ],
        "error": 0.00634765625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          21
        ],
        "error": 0.002685546875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          22
        ],
        "error": 0.015869140625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          23
        ],
        "error": 0.002685546875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          24
        ],
        "error": 0.0224609375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          25
        ],
        "error": 0.00439453125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          26
        ],
        "error": 0.0185546875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          27
        ],
        "error": 0.0146484375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          28
        ],
        "error": 0.009521484375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          29
        ],
        "error": 0.0048828125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          30
        ],
        "error": 0.00390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          31
        ],
        "error": 0.097900390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          32
        ],
        "error": 0.007080078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          33
        ],
        "error": 0.004150390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          34
        ],
        "error": 0.010986328125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          35
        ],
        "error": 0.021484375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          36
        ],
        "error": 0.008056640625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          37
        ],
        "error": 0.0048828125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          38
        ],
        "error": 0.006103515625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          39
        ],
        "error": 0.033447265625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          40
        ],
        "error": 0.0556640625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          41
        ],
        "error": 0.006103515625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          42
        ],
        "error": 0.00146484375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          43
        ],
        "error": 0.005126953125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          44
        ],
        "error": 0.00439453125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          45
        ],
        "error": 0.0068359375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          46
        ],
        "error": 0.00634765625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          47
        ],
        "error": 0.01025390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          48
        ],
        "error": 0.0234375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          49
        ],
        "error": 0.007568359375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          50
        ],
        "error": 0.007080078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          51
        ],
        "error": 0.0087890625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          52
        ],
        "error": 0.018310546875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          53
        ],
        "error": 0.0068359375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          54
        ],
        "error": 0.027099609375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          55
        ],
        "error": 0.002197265625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          56
        ],
        "error": 0.011962890625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          57
        ],
        "error": 0.005615234375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          58
        ],
        "error": 0.009033203125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          59
        ],
        "error": 0.0048828125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          60
        ],
        "error": 0.00244140625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          61
        ],
        "error": 0.005126953125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          62
        ],
        "error": 0.0126953125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          63
        ],
        "error": 0.024169921875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          64
        ],
        "error": 0.009521484375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          65
        ],
        "error": 0.007080078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          66
        ],
        "error": 0.007080078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          67
        ],
        "error": 0.0068359375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          68
        ],
        "error": 0.00634765625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          69
        ],
        "error": 0.0048828125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          70
        ],
        "error": 0.03955078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          71
        ],
        "error": 0.00439453125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          72
        ],
        "error": 0.0390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          73
        ],
        "error": 0.00537109375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          74
        ],
        "error": 0.005859375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          75
        ],
        "error": 0.053955078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          76
        ],
        "error": 0.013671875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          77
        ],
        "error": 0.004150390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          78
        ],
        "error": 0.029052734375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          79
        ],
        "error": 0.00537109375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          80
        ],
        "error": 0.45458984375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          81
        ],
        "error": 0.0166015625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          82
        ],
        "error": 0.05126953125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          83
        ],
        "error": 0.0390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          84
        ],
        "error": 0.003173828125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          85
        ],
        "error": 0.129150390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          86
        ],
        "error": 0.00244140625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          87
        ],
        "error": 0.01123046875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          88
        ],
        "error": 0.01171875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          89
        ],
        "error": 0.01953125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          90
        ],
        "error": 0.005126953125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          91
        ],
        "error": 0.001708984375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          92
        ],
        "error": 0.099365234375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          93
        ],
        "error": 0.010986328125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          94
        ],
        "error": 0.01220703125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          95
        ],
        "error": 0.03466796875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          96
        ],
        "error": 0.0615234375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          97
        ],
        "error": 0.005126953125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          98
        ],
        "error": 0.015869140625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          99
        ],
        "error": 0.064208984375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          100
        ],
        "error": 0.025390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          101
        ],
        "error": 0.029541015625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          102
        ],
        "error": 0.017822265625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          103
        ],
        "error": 0.011962890625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          104
        ],
        "error": 0.006103515625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          105
        ],
        "error": 0.004150390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          106
        ],
        "error": 0.004638671875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          107
        ],
        "error": 0.007568359375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          108
        ],
        "error": 0.004150390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          109
        ],
        "error": 0.001220703125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          110
        ],
        "error": 0.002685546875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          111
        ],
        "error": 0.015625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          112
        ],
        "error": 0.062744140625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          113
        ],
        "error": 0.202392578125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          114
        ],
        "error": 0.013916015625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          115
        ],
        "error": 0.031005859375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          116
        ],
        "error": 0.074462890625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          117
        ],
        "error": 0.001708984375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          118
        ],
        "error": 0.00390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          119
        ],
        "error": 0.01416015625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          120
        ],
        "error": 0.04931640625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          121
        ],
        "error": 0.260986328125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          122
        ],
        "error": 0.00390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          123
        ],
        "error": 0.00634765625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          124
        ],
        "error": 0.006103515625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          125
        ],
        "error": 0.23291015625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          126
        ],
        "error": 0.00830078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          127
        ],
        "error": 0.148193359375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          128
        ],
        "error": 0.003662109375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          129
        ],
        "error": 0.058349609375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          130
        ],
        "error": 0.023681640625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          131
        ],
        "error": 0.146484375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          132
        ],
        "error": 0.00830078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          133
        ],
        "error": 0.010986328125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          134
        ],
        "error": 0.004150390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          135
        ],
        "error": 0.014404296875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          136
        ],
        "error": 0.004638671875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          137
        ],
        "error": 0.006591796875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          138
        ],
        "error": 0.00537109375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          139
        ],
        "error": 0.011962890625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          140
        ],
        "error": 0.003662109375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          141
        ],
        "error": 0.003173828125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          142
        ],
        "error": 0.007568359375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          143
        ],
        "error": 0.00927734375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          144
        ],
        "error": 0.008056640625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          145
        ],
        "error": 0.02880859375,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          146
        ],
        "error": 0.51171875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          147
        ],
        "error": 0.024169921875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          148
        ],
        "error": 0.00439453125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          149
        ],
        "error": 0.0029296875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          150
        ],
        "error": 0.00439453125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          151
        ],
        "error": 0.0048828125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          152
        ],
        "error": 0.007080078125,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          153
        ],
        "error": 0.029541015625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          154
        ],
        "error": 0.01025390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          155
        ],
        "error": 0.010986328125,
        "duration": 1.38e-06
      }
    ]
  }
}

==> anc/pilot/compilation.json <==
{
  "physical_qubits": [
    103,
    104,
    105,
    106,
    117
  ],
  "transpiler_seed": 20260918,
  "checks": {
    "dynamic": {
      "trace": 4.999999999999998,
      "matrix": [
        [
          1.4999999999999991,
          1.1962570355411451e-15,
          -4.85722573273506e-17,
          -2.325268740713837e-16,
          -1.2250570340397817e-16,
          -2.3013998114625674e-16
        ],
        [
          1.1932194961367945e-15,
          0.5000000000000001,
          1.6653345369377348e-16,
          2.2596871199452494e-16,
          1.4921292775371244e-17,
          1.4495798325650352e-16
        ],
        [
          -2.0816681711721685e-17,
          1.6653345369377348e-16,
          0.5000000000000002,
          -1.3877787807814457e-16,
          -4.434281719731801e-16,
          -2.4473752464903017e-16
        ],
        [
          -2.275041028093881e-16,
          2.26126031059434e-16,
          -1.3877787807814457e-16,
          0.5000000000000003,
          2.992708808091618e-16,
          -5.3634913218980665e-17
        ],
        [
          -1.249000902703301e-16,
          -9.443599282231392e-18,
          -4.370132897347242e-16,
          3.3306690738754696e-16,
          0.49999999999999956,
          -1.2081263280054059e-15
        ],
        [
          -2.220446049250313e-16,
          1.5265566588595902e-16,
          -2.510305911484697e-16,
          -6.938893903907228e-17,
          -1.2097619261462096e-15,
          1.4999999999999991
        ]
      ],
      "center": [
        0.04687499999999989,
        0.04687500000000002,
        0.046875000000000035,
        0.04687499999999991,
        0.062499999999999944,
        0.0625,
        0.06249999999999999,
        0.0625,
        0.0625,
        0.0,
        0.06249999999999998,
        0.06249999999999999,
        0.06249999999999998,
        0.06249999999999999,
        0.0,
        0.04687499999999991,
        0.04687500000000005,
        0.04687500000000006,
        0.046874999999999924,
        0.06249999999999997
      ],
      "derivatives": [
        [
          -0.09374999999999983,
          0.031249999999999677,
          0.0312500000000003,
          0.0312499999999998,
          0.0,
          -0.125,
          0.0,
          0.0,
          0.125,
          0.0,
          -0.12499999999999994,
          0.0,
          0.0,
          0.125,
          0.0,
          -0.09374999999999989,
          0.031249999999999705,
          0.031250000000000305,
          0.03124999999999985,
          0.0
        ],
        [
          -3.469446951953614e-18,
          -2.0643209364124004e-16,
          0.07654655446197439,
          -0.07654655446197421,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          2.2551405187698492e-17,
          -2.3071822230491534e-16,
          0.0765465544619744,
          -0.07654655446197421,
          0.0
        ],
        [
          3.226585665316861e-16,
          -0.08838834764831859,
          0.044194173824159064,
          0.04419417382415913,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -3.469446951953614e-18,
          0.0,
          0.0,
          0.0,
          0.0,
          -3.157196726277789e-16,
          0.08838834764831863,
          -0.044194173824159036,
          -0.04419417382415922,
          0.0
        ],
        [
          3.400058012914542e-16,
          -0.08838834764831857,
          0.044194173824159036,
          0.0441941738241592,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          3.0878077872387166e-16,
          -0.08838834764831863,
          0.04419417382415905,
          0.044194173824159216,
          0.0
        ],
        [
          -2.0816681711721685e-17,
          1.5265566588595902e-16,
          -0.07654655446197435,
          0.07654655446197416,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          2.42861286636753e-17,
          -2.8449465006019636e-16,
          0.07654655446197442,
          -0.07654655446197414,
          0.0
        ],
        [
          -0.09374999999999983,
          0.031249999999999677,
          0.0312500000000003,
          0.0312499999999998,
          0.0,
          0.0,
          -0.12499999999999997,
          0.125,
          0.0,
          0.0,
          0.0,
          0.125,
          -0.12499999999999997,
          0.0,
          0.0,
          0.09374999999999989,
          -0.031249999999999705,
          -0.031250000000000305,
          -0.03124999999999985,
          0.0
        ]
      ],
      "center_axis_max_difference": 8.326672684688674e-17
    },
    "static": {
      "trace": 4.4999999999999964,
      "matrix": [
        [
          0.9999999999999986,
          1.0320548457110025e-15,
          2.7755575615628914e-17,
          3.081373707278881e-16,
          -1.3095394944324912e-17,
          3.7007434154171867e-16
        ],
        [
          1.0465574868278198e-15,
          0.9999999999999987,
          3.0531133177191805e-16,
          2.2479906506218062e-16,
          -3.2635781927202953e-16,
          -6.079084285641934e-17
        ],
        [
          3.469446951953614e-17,
          2.7755575615628914e-16,
          0.5,
          -2.220446049250313e-16,
          -3.933522081335276e-16,
          4.491023034781168e-17
        ],
        [
          2.984745688505805e-16,
          2.2638008111729193e-16,
          -2.498001805406602e-16,
          1.0000000000000002,
          4.18866100385527e-17,
          1.3550101115377617e-16
        ],
        [
          -1.3877787807814457e-17,
          -3.4683196664796746e-16,
          -3.889514667996051e-16,
          2.7755575615628914e-17,
          0.4999999999999996,
          -4.2855221976350244e-16
        ],
        [
          3.608224830031759e-16,
          -6.938893903907228e-17,
          5.255477860063852e-17,
          1.3877787807814457e-16,
          -4.1711602709792325e-16,
          0.4999999999999995
        ]
      ],
      "center": [
        0.04687499999999994,
        0.04687499999999999,
        0.04687500000000002,
        0.04687499999999995,
        0.062499999999999944,
        0.046874999999999896,
        0.04687499999999998,
        0.046875,
        0.04687499999999994,
        0.062499999999999965,
        0.04687499999999991,
        0.04687499999999998,
        0.04687500000000001,
        0.04687499999999994,
        0.062499999999999944,
        0.046874999999999924,
        0.04687499999999998,
        0.04687499999999999,
        0.046874999999999944,
        0.062499999999999965
      ],
      "derivatives": [
        [
          -0.09374999999999996,
          0.031249999999999917,
          0.031250000000000076,
          0.031249999999999886,
          0.0,
          -0.0937499999999998,
          0.03124999999999992,
          0.031250000000000076,
          0.03124999999999986,
          0.0,
          -0.09374999999999982,
          0.031249999999999917,
          0.03125000000000013,
          0.031249999999999892,
          0.0,
          -0.09374999999999983,
          0.031249999999999955,
          0.031250000000000056,
          0.031249999999999882,
          0.0
        ],
        [
          2.0816681711721685e-17,
          -6.245004513516506e-17,
          0.07654655446197435,
          -0.07654655446197423,
          0.0,
          -2.42861286636753e-17,
          -8.326672684688674e-17,
          0.07654655446197425,
          -0.07654655446197424,
          0.0,
          2.6020852139652106e-18,
          -7.719519468096792e-17,
          0.07654655446197425,
          -0.07654655446197417,
          0.0,
          -1.5612511283791264e-17,
          -1.0061396160665481e-16,
          0.07654655446197423,
          -0.0765465544619742,
          0.0
        ],
        [
          3.0357660829594124e-17,
          -0.0883883476483184,
          0.04419417382415924,
          0.04419417382415915,
          0.0,
          2.6020852139652106e-17,
          1.22514845490862e-17,
          2.6020852139652106e-17,
          -3.2959746043559335e-17,
          -6.938893903907228e-18,
          -8.673617379884035e-18,
          -1.0299920638612292e-17,
          9.540979117872439e-18,
          -2.6020852139652106e-18,
          5.204170427930421e-18,
          -4.2500725161431774e-17,
          0.08838834764831843,
          -0.04419417382415923,
          -0.04419417382415926,
          0.0
        ],
        [
          1.9949319973733282e-17,
          -0.08838834764831842,
          0.04419417382415923,
          0.044194173824159216,
          0.0,
          1.6479873021779667e-17,
          -0.08838834764831843,
          0.04419417382415919,
          0.04419417382415926,
          0.0,
          4.85722573273506e-17,
          -0.08838834764831843,
          0.044194173824159216,
          0.04419417382415927,
          0.0,
          2.6020852139652106e-17,
          -0.08838834764831843,
          0.044194173824159196,
          0.04419417382415922,
          0.0
        ],
        [
          -4.336808689942018e-18,
          7.28583859910259e-17,
          -0.07654655446197434,
          0.07654655446197425,
          0.0,
          -1.9949319973733282e-17,
          1.734723475976807e-18,
          9.974659986866641e-18,
          -3.2526065174565133e-18,
          3.122502256758253e-17,
          1.0408340855860843e-17,
          -1.3010426069826053e-17,
          1.0842021724855044e-17,
          4.336808689942018e-18,
          -6.938893903907228e-18,
          1.0408340855860843e-17,
          -9.8879238130678e-17,
          0.07654655446197427,
          -0.0765465544619742,
          0.0
        ],
        [
          -0.09374999999999996,
          0.031249999999999917,
          0.031250000000000076,
          0.031249999999999886,
          0.0,
          0.0,
          2.7755575615628914e-17,
          0.0,
          1.734723475976807e-17,
          -5.551115123125783e-17,
          0.0,
          -4.85722573273506e-17,
          -4.5102810375396984e-17,
          -1.0408340855860843e-17,
          1.249000902703301e-16,
          0.09374999999999983,
          -0.031249999999999955,
          -0.031250000000000056,
          -0.031249999999999882,
          0.0
        ]
      ],
      "center_axis_max_difference": 4.85722573273506e-17
    }
  },
  "native_stats": {
    "dynamic_0": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_1": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_2": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_3": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_4": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_5": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "static_0": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_1": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_2": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_3": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_4": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_5": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    }
  },
  "selection_trials": 24,
  "circuits": 12
}

==> anc/pilot/contexts.json <==
[
  {
    "block": 0,
    "axis": 2,
    "labels": [
      11,
      8,
      9,
      7,
      5,
      12,
      4,
      15,
      3,
      2,
      13,
      14,
      0,
      10,
      1,
      6
    ]
  },
  {
    "block": 0,
    "axis": 4,
    "labels": [
      11,
      1,
      0,
      13,
      8,
      15,
      4,
      7,
      5,
      3,
      12,
      2,
      6,
      9,
      14,
      10
    ]
  },
  {
    "block": 0,
    "axis": 1,
    "labels": [
      15,
      7,
      14,
      3,
      12,
      0,
      10,
      6,
      1,
      9,
      8,
      13,
      5,
      4,
      11,
      2
    ]
  },
  {
    "block": 0,
    "axis": 3,
    "labels": [
      14,
      8,
      11,
      0,
      4,
      12,
      13,
      9,
      7,
      1,
      15,
      3,
      5,
      2,
      10,
      6
    ]
  },
  {
    "block": 0,
    "axis": 0,
    "labels": [
      6,
      4,
      2,
      8,
      3,
      10,
      14,
      5,
      0,
      9,
      15,
      13,
      1,
      11,
      12,
      7
    ]
  },
  {
    "block": 0,
    "axis": 5,
    "labels": [
      4,
      10,
      14,
      2,
      12,
      15,
      13,
      5,
      3,
      0,
      8,
      11,
      1,
      7,
      9,
      6
    ]
  },
  {
    "block": 1,
    "axis": 3,
    "labels": [
      11,
      7,
      0,
      5,
      14,
      15,
      6,
      9,
      8,
      3,
      10,
      4,
      1,
      12,
      2,
      13
    ]
  },
  {
    "block": 1,
    "axis": 0,
    "labels": [
      8,
      9,
      1,
      0,
      4,
      7,
      6,
      2,
      10,
      12,
      14,
      13,
      11,
      5,
      3,
      15
    ]
  },
  {
    "block": 1,
    "axis": 5,
    "labels": [
      10,
      12,
      2,
      5,
      11,
      8,
      3,
      13,
      0,
      6,
      15,
      9,
      14,
      1,
      7,
      4
    ]
  },
  {
    "block": 1,
    "axis": 2,
    "labels": [
      0,
      5,
      1,
      2,
      12,
      15,
      10,
      8,
      6,
      3,
      13,
      9,
      14,
      11,
      4,
      7
    ]
  },
  {
    "block": 1,
    "axis": 4,
    "labels": [
      4,
      7,
      5,
      1,
      12,
      11,
      9,
      14,
      0,
      10,
      2,
      6,
      13,
      8,
      15,
      3
    ]
  },
  {
    "block": 1,
    "axis": 1,
    "labels": [
      10,
      15,
      8,
      13,
      14,
      5,
      9,
      2,
      0,
      1,
      6,
      11,
      4,
      12,
      3,
      7
    ]
  },
  {
    "block": 2,
    "axis": 1,
    "labels": [
      8,
      2,
      13,
      1,
      10,
      6,
      5,
      15,
      11,
      9,
      12,
      3,
      4,
      7,
      14,
      0
    ]
  },
  {
    "block": 2,
    "axis": 0,
    "labels": [
      14,
      0,
      7,
      15,
      13,
      3,
      4,
      11,
      12,
      6,
      9,
      1,
      2,
      10,
      8,
      5
    ]
  },
  {
    "block": 2,
    "axis": 2,
    "labels": [
      1,
      15,
      4,
      0,
      3,
      7,
      5,
      12,
      10,
      14,
      8,
      2,
      9,
      11,
      6,
      13
    ]
  },
  {
    "block": 2,
    "axis": 5,
    "labels": [
      7,
      2,
      15,
      14,
      0,
      6,
      4,
      11,
      5,
      13,
      10,
      9,
      1,
      12,
      3,
      8
    ]
  },
  {
    "block": 2,
    "axis": 4,
    "labels": [
      6,
      13,
      10,
      8,
      3,
      5,
      2,
      9,
      15,
      11,
      1,
      0,
      12,
      14,
      7,
      4
    ]
  },
  {
    "block": 2,
    "axis": 3,
    "labels": [
      9,
      3,
      6,
      4,
      11,
      8,
      15,
      0,
      12,
      5,
      10,
      13,
      7,
      1,
      2,
      14
    ]
  },
  {
    "block": 3,
    "axis": 2,
    "labels": [
      10,
      3,
      11,
      4,
      1,
      15,
      2,
      14,
      5,
      0,
      9,
      6,
      8,
      12,
      7,
      13
    ]
  },
  {
    "block": 3,
    "axis": 3,
    "labels": [
      15,
      7,
      10,
      5,
      3,
      8,
      9,
      12,
      13,
      6,
      11,
      2,
      14,
      0,
      4,
      1
    ]
  },
  {
    "block": 3,
    "axis": 1,
    "labels": [
      6,
      7,
      11,
      1,
      3,
      8,
      5,
      14,
      4,
      15,
      9,
      0,
      10,
      12,
      13,
      2
    ]
  },
  {
    "block": 3,
    "axis": 5,
    "labels": [
      8,
      3,
      15,
      14,
      7,
      5,
      6,
      10,
      1,
      2,
      11,
      9,
      12,
      4,
      0,
      13
    ]
  },
  {
    "block": 3,
    "axis": 0,
    "labels": [
      10,
      5,
      8,
      15,
      14,
      2,
      13,
      11,
      7,
      1,
      6,
      12,
      9,
      3,
      0,
      4
    ]
  },
  {
    "block": 3,
    "axis": 4,
    "labels": [
      9,
      5,
      3,
      2,
      15,
      13,
      7,
      10,
      0,
      4,
      14,
      8,
      1,
      6,
      12,
      11
    ]
  }
]


==> anc/pilot/manifest.json <==
{
  "created_utc": "2026-09-18T20:59:19.913697+00:00",
  "backend": "ibm_kingston",
  "physical_qubits": [
    103,
    104,
    105,
    106,
    117
  ],
  "qubits": 5,
  "cz_longest_branch": 11,
  "total_shots": 196608,
  "input_copies": 393216,
  "shots_per_row": 512,
  "blocks": 4,
  "pubs": 24,
  "ideal_fisher_trace": 5,
  "separate_copy_ceiling": 4,
  "one_sided_95_hoeffding_halfwidth": 0.16917541061116156,
  "noise_model_prediction": 4.330764942948731,
  "model_fixed_score_prediction": 4.215873137566816,
  "sampler_options": {
    "max_execution_time": 120,
    "execution": {
      "init_qubits": true,
      "rep_delay": 0.00025
    },
    "dynamical_decoupling": {
      "enable": false
    },
    "twirling": {
      "enable_gates": false,
      "enable_measure": false
    },
    "environment": {
      "job_tags": [
        "[local job tag omitted]"
      ]
    }
  },
  "tag": "[local job tag omitted]",
  "hashes": {
    "core.py": "e44a07aa5c91cbdf1f351149b76dcee7ea20d94d5dd7a00e38cb58bd381984af",
    "compile.py": "b65683d44a53de870cb142dc58d65f2cd7be80cfd181436e4151b3211d76a5b6",
    "noise_check.py": "5c561bfef182a67af543e26e7e1481a5d388e31f23255d97778dda4aeccaf254",
    "run.py": "2a770da328657569db676ce68890af140e390e6ede79a09ec008e46e8f4e92b7",
    "ANALYSIS_PLAN.md": "cf06d48697596934b11d7e4b721f5ce04a23cc9d90ef2183eeef889acbfc41ca",
    "live/calibration.json": "f451d88b405f6e54fc3b13df23af88fd51e1127580aaac305b3832cac2c710a9",
    "live/compilation.json": "75f064c234f3c69ff51af62ea3bf9c39f51d56aa168a0d3083e86f681e5dce4e",
    "live/noise_check.json": "534323e237d499475a7a543342356116dac1c1c5e0980c27c1b07c13cb0336f4",
    "live/compact.qpy": "962b7576365683df734a09223555789219084702b2929a4ff7ddabae0c8ba9fc",
    "live/circuits.qpy": "a572654d6e1329a5646d3e54f60784d7b777731573f2f7dbd9e4fbda3e553c68",
    "live/contexts.json": "225e9f2709298b7b59a907115fd7d8ffdf0f82d4c3b559cc4333ce594db4d67e"
  },
  "scope": "Calibration pilot; shot-noise interval does not include preparation/drift systematics."
}


==> anc/pilot/noise_check.json <==
{
  "model": "Gate depolarization from calibrated average errors; symmetric readout; T1/T2 idle decay during mid-measurement and 2 us feedforward. Omits drift, coherent errors, crosstalk, static spectator idle decay and reset error.",
  "source": "SIMULATION_ONLY",
  "shots_per_preparation": 4096,
  "protocols": {
    "dynamic": {
      "trace": 4.330764942948731,
      "matrix": [
        [
          1.3955272858543266,
          -0.016518307115809112,
          0.0386508679884382,
          0.02020985442045946,
          0.014977179819596054,
          -0.0021844936508757327
        ],
        [
          -0.016518307115809122,
          0.4426809381867407,
          -0.00035298482450114854,
          0.017529498721711237,
          -0.0251865640055364,
          -0.00048454107528831227
        ],
        [
          0.0386508679884382,
          -0.0003529848245011624,
          0.4467329217605086,
          0.027496102688296026,
          -0.03203272724252265,
          -0.0016785446843429698
        ],
        [
          0.02020985442045944,
          0.017529498721711244,
          0.027496102688296026,
          0.4180901033252288,
          -0.016627961764438468,
          0.00819867486114548
        ],
        [
          0.014977179819596051,
          -0.025186564005536368,
          -0.03203272724252264,
          -0.01662796176443844,
          0.3908780323720169,
          -0.005092456149840444
        ],
        [
          -0.0021844936508757518,
          -0.00048454107528832224,
          -0.0016785446843429665,
          0.008198674861145477,
          -0.0050924561498404556,
          1.2368556614499093
        ]
      ],
      "center": [
        0.048327128092447914,
        0.045430501302083336,
        0.04579925537109375,
        0.046246846516927086,
        0.06294504801432292,
        0.06851704915364583,
        0.061370849609375,
        0.059743245442708336,
        0.060373942057291664,
        0.0008036295572916666,
        0.06479899088541667,
        0.060681660970052086,
        0.06172943115234375,
        0.06243896484375,
        0.00080108642578125,
        0.048528035481770836,
        0.045544942220052086,
        0.044324239095052086,
        0.04792022705078125,
        0.0636749267578125
      ],
      "derivatives": [
        [
          -0.09063720703125,
          0.023101806640625,
          0.029541015625,
          0.036529541015625,
          0.001800537109375,
          -0.12469482421875,
          0.002166748046875,
          0.00213623046875,
          0.120086669921875,
          0.0,
          -0.124481201171875,
          0.002105712890625,
          0.002349853515625,
          0.1197509765625,
          0.0,
          -0.09149169921875,
          0.029937744140625,
          0.029296875,
          0.030426025390625,
          0.0020751953125
        ],
        [
          0.007659912109375,
          0.004638671875,
          0.07806396484375,
          -0.07391357421875,
          0.000396728515625,
          -0.0032958984375,
          -0.004669189453125,
          -0.002716064453125,
          -0.0020751953125,
          0.0,
          0.00262451171875,
          0.007659912109375,
          0.001129150390625,
          0.00421142578125,
          0.0,
          -0.003692626953125,
          -0.0054931640625,
          0.060577392578125,
          -0.070587158203125,
          -0.000518798828125
        ],
        [
          0.001007080078125,
          -0.082427978515625,
          0.0416259765625,
          0.03955078125,
          -0.006103515625,
          0.00018310546875,
          0.00238037109375,
          0.002960205078125,
          0.00482177734375,
          0.000152587890625,
          -0.002838134765625,
          -0.00189208984375,
          -0.002288818359375,
          0.00152587890625,
          -0.001739501953125,
          -0.001678466796875,
          0.083343505859375,
          -0.037109375,
          -0.041839599609375,
          0.0003662109375
        ],
        [
          -0.001220703125,
          -0.085418701171875,
          0.04193115234375,
          0.039825439453125,
          -0.00048828125,
          0.000244140625,
          0.000946044921875,
          0.001953125,
          0.000946044921875,
          -0.0018310546875,
          -0.00164794921875,
          0.00341796875,
          0.001495361328125,
          -0.001861572265625,
          0.001953125,
          -0.000701904296875,
          -0.072357177734375,
          0.0416259765625,
          0.031982421875,
          -0.00079345703125
        ],
        [
          0.000732421875,
          0.012420654296875,
          -0.070220947265625,
          0.06158447265625,
          -0.0008544921875,
          -0.0030517578125,
          -0.003997802734375,
          -0.007476806640625,
          0.000244140625,
          0.0,
          0.008056640625,
          0.0018310546875,
          -0.002044677734375,
          0.003387451171875,
          0.0,
          -0.003143310546875,
          0.001129150390625,
          0.0682373046875,
          -0.06561279296875,
          -0.001220703125
        ],
        [
          -0.08929443359375,
          0.026275634765625,
          0.02862548828125,
          0.031982421875,
          0.002716064453125,
          0.0313720703125,
          -0.122406005859375,
          0.09130859375,
          6.103515625e-05,
          -9.1552734375e-05,
          -0.000885009765625,
          0.0919189453125,
          -0.12200927734375,
          0.0302734375,
          3.0517578125e-05,
          0.090087890625,
          -0.029571533203125,
          -0.0296630859375,
          -0.028564453125,
          -0.002166748046875
        ]
      ],
      "center_axis_max_difference": 0.012891133626302086,
      "fixed_score_lower_bound_estimate": 4.215873137566816
    },
    "static": {
      "trace": 3.9686268875499264,
      "matrix": [
        [
          0.8899069001347614,
          0.0017371680667018674,
          0.0013516479901841613,
          0.01594553408134265,
          -0.0032840599892482816,
          -0.004110388939565763
        ],
        [
          0.001737168066701874,
          0.8939103018520403,
          0.003623259233070955,
          0.009751675785110277,
          0.0016560546165338785,
          -0.0019152444354659513
        ],
        [
          0.0013516479901841544,
          0.003623259233070955,
          0.43993103751788065,
          0.012713335920182312,
          -0.007072883122670851,
          0.009347304031778875
        ],
        [
          0.015945534081342645,
          0.009751675785110277,
          0.012713335920182312,
          0.9024563589037322,
          0.0006150625231240276,
          -0.007359751233294502
        ],
        [
          -0.0032840599892482863,
          0.0016560546165338692,
          -0.007072883122670827,
          0.0006150625231240159,
          0.41669412899164326,
          -0.0010264609277370429
        ],
        [
          -0.004110388939565807,
          -0.0019152444354659515,
          0.00934730403177887,
          -0.007359751233294506,
          -0.001026460927737037,
          0.4257281601498686
        ]
      ],
      "center": [
        0.046844482421875,
        0.046994527180989586,
        0.046557108561197914,
        0.045926411946614586,
        0.06378682454427083,
        0.0465087890625,
        0.04589080810546875,
        0.04659271240234375,
        0.046094258626302086,
        0.064422607421875,
        0.046597798665364586,
        0.046015421549479164,
        0.046381632486979164,
        0.04669952392578125,
        0.0647430419921875,
        0.04651641845703125,
        0.046613057454427086,
        0.046399434407552086,
        0.046168009440104164,
        0.06424713134765625
      ],
      "derivatives": [
        [
          -0.08831787109375,
          0.029205322265625,
          0.02838134765625,
          0.029144287109375,
          0.0003662109375,
          -0.08795166015625,
          0.026824951171875,
          0.030975341796875,
          0.03033447265625,
          -3.0517578125e-05,
          -0.088897705078125,
          0.027984619140625,
          0.0308837890625,
          0.0308837890625,
          0.000244140625,
          -0.08740234375,
          0.027191162109375,
          0.029296875,
          0.030914306640625,
          -3.0517578125e-05
        ],
        [
          0.001068115234375,
          0.00018310546875,
          0.072601318359375,
          -0.071197509765625,
          0.0,
          -0.0009765625,
          -0.00079345703125,
          0.07275390625,
          -0.069793701171875,
          -0.000213623046875,
          -0.0013427734375,
          -0.001312255859375,
          0.0716552734375,
          -0.07366943359375,
          0.000518798828125,
          -0.00091552734375,
          0.00030517578125,
          0.0726318359375,
          -0.07135009765625,
          -0.000152587890625
        ],
        [
          -3.0517578125e-05,
          -0.084991455078125,
          0.04534912109375,
          0.0400390625,
          -0.000396728515625,
          -0.00079345703125,
          0.00042724609375,
          0.0001220703125,
          0.00091552734375,
          -0.001495361328125,
          -0.003753662109375,
          -0.000152587890625,
          -0.000396728515625,
          -0.00103759765625,
          0.001434326171875,
          0.001953125,
          0.080810546875,
          -0.040618896484375,
          -0.037811279296875,
          0.00042724609375
        ],
        [
          -0.000152587890625,
          -0.084075927734375,
          0.0421142578125,
          0.040252685546875,
          -0.00067138671875,
          0.000701904296875,
          -0.082550048828125,
          0.04083251953125,
          0.041229248046875,
          0.000335693359375,
          -0.00030517578125,
          -0.084991455078125,
          0.04345703125,
          0.041351318359375,
          0.000213623046875,
          -9.1552734375e-05,
          -0.082611083984375,
          0.041961669921875,
          0.042327880859375,
          0.00067138671875
        ],
        [
          0.001251220703125,
          -0.00079345703125,
          -0.069305419921875,
          0.070343017578125,
          -0.00067138671875,
          -0.001190185546875,
          0.000457763671875,
          0.001251220703125,
          -0.001190185546875,
          0.0013427734375,
          0.000701904296875,
          -0.001312255859375,
          0.0008544921875,
          0.00048828125,
          -0.002777099609375,
          0.00091552734375,
          0.00079345703125,
          0.068756103515625,
          -0.069122314453125,
          -0.00079345703125
        ],
        [
          -0.086090087890625,
          0.02813720703125,
          0.02850341796875,
          0.02899169921875,
          0.000244140625,
          0.000762939453125,
          -0.00018310546875,
          -0.0003662109375,
          -0.0015869140625,
          0.002166748046875,
          -0.0003662109375,
          -3.0517578125e-05,
          0.000518798828125,
          -0.001434326171875,
          0.00146484375,
          0.08642578125,
          -0.027099609375,
          -0.030426025390625,
          -0.029144287109375,
          -0.00048828125
        ]
      ],
      "center_axis_max_difference": 0.001556396484375,
      "fixed_score_lower_bound_estimate": 3.950168929197183
    }
  }
}

==> anc/pilot/result_metadata.json <==
{
  "result": {
    "execution": {
      "execution_spans": "ExecutionSpans([DoubleSliceSpan(<start='2026-09-18 21:00:00', stop='2026-09-18 21:00:53', size=196608>)])"
    },
    "version": 2
  },
  "pubs": [
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    }
  ]
}


==> anc/pilot/results.json <==
{
  "checked_utc": "2026-09-18T21:01:55.858759+00:00",
  "job_id": "damqcftr85ps73fd7qcg",
  "status": "DONE",
  "metrics": {
    "caller": "qiskit_ibm_runtime~sampler.py",
    "qiskit_version": "qiskit_ibm_runtime-0.49.0,qiskit-2.5.2*,qiskit_aer-0.17.2*",
    "timestamps": {
      "created": "2026-09-18T20:59:43.383583Z",
      "finished": "2026-09-18T21:01:00.231798Z",
      "running": "2026-09-18T20:59:48.105314Z"
    },
    "usage": {
      "qpu_charge_time_seconds": 55,
      "status": "complete"
    },
    "circuits_execution_time_ns": 52030868992
  },
  "source": "ACTUAL_IBM_HARDWARE",
  "fixed_score_witness": 4.161508784144896,
  "one_sided_95_lower_bound": 3.9923333735337345,
  "one_sided_95_upper_bound": 4.330684194756057,
  "block_witnesses": [
    4.17867803830664,
    4.139954617818931,
    4.184380050424376,
    4.143022430029638
  ],
  "statistical_threshold_crossed_under_input_model": false,
  "fisher_plugin_descriptive": {
    "trace": 4.242078124377601,
    "matrix": [
      [
        1.3566012724590208,
        0.020012691820398516,
        0.006943946361918973,
        0.006891839220085667,
        -0.011164048559877578,
        -0.0031261841211032066
      ],
      [
        0.020012691820398523,
        0.3860413614832656,
        0.02184120797657181,
        0.00010703997337440773,
        -0.011769232632653228,
        0.0005549862172365331
      ],
      [
        0.006943946361918994,
        0.02184120797657181,
        0.4199382583529376,
        0.014687886313434345,
        -0.012389311859821554,
        0.005277249027239707
      ],
      [
        0.006891839220085679,
        0.0001070399733744138,
        0.014687886313434331,
        0.4017396333247786,
        0.01109694300652031,
        -0.002976965861438053
      ],
      [
        -0.011164048559877585,
        -0.011769232632653212,
        -0.012389311859821575,
        0.011096943006520324,
        0.4018456476543644,
        -0.014938488390852567
      ],
      [
        -0.0031261841211031594,
        0.0005549862172365277,
        0.0052772490272397,
        -0.002976965861438044,
        -0.014938488390852565,
        1.2759119511032342
      ]
    ],
    "center": [
      0.0492401123046875,
      0.046473185221354164,
      0.046564737955729164,
      0.045033772786458336,
      0.06748453776041667,
      0.065765380859375,
      0.061701456705729164,
      0.061055501302083336,
      0.0576934814453125,
      0.0002644856770833333,
      0.06759134928385417,
      0.0635833740234375,
      0.062032063802083336,
      0.059076944986979164,
      0.0002797444661458333,
      0.048899332682291664,
      0.04437255859375,
      0.044453938802083336,
      0.042750040690104164,
      0.06568400065104167
    ],
    "derivatives": [
      [
        -0.08880615234375,
        0.0262451171875,
        0.0345458984375,
        0.02685546875,
        0.00042724609375,
        -0.12249755859375,
        0.0047607421875,
        0.00311279296875,
        0.11639404296875,
        -0.00030517578125,
        -0.12506103515625,
        0.0045166015625,
        0.00299072265625,
        0.11749267578125,
        -6.103515625e-05,
        -0.0869140625,
        0.0281982421875,
        0.02911376953125,
        0.028564453125,
        0.00042724609375
      ],
      [
        -0.0001220703125,
        0.00701904296875,
        0.0633544921875,
        -0.06866455078125,
        -0.00048828125,
        -0.00390625,
        -0.0010986328125,
        0.00018310546875,
        0.00250244140625,
        0.000244140625,
        0.0013427734375,
        -0.0018310546875,
        0.00140380859375,
        0.00244140625,
        0.00018310546875,
        0.0006103515625,
        0.0152587890625,
        0.05389404296875,
        -0.0723876953125,
        6.103515625e-05
      ],
      [
        0.00152587890625,
        -0.0811767578125,
        0.050048828125,
        0.0299072265625,
        -0.00128173828125,
        0.00152587890625,
        -0.00140380859375,
        -0.00152587890625,
        0.001953125,
        0.0001220703125,
        0.00140380859375,
        -0.00067138671875,
        0.00262451171875,
        0.0025634765625,
        0.00018310546875,
        -0.001708984375,
        0.07427978515625,
        -0.0517578125,
        -0.028564453125,
        0.001953125
      ],
      [
        -0.00103759765625,
        -0.0814208984375,
        0.0472412109375,
        0.0291748046875,
        0.00067138671875,
        0.00103759765625,
        0.00152587890625,
        -0.0010986328125,
        -0.00042724609375,
        0.0001220703125,
        -0.000244140625,
        -0.000732421875,
        -0.00335693359375,
        0.001953125,
        -0.00018310546875,
        0.0035400390625,
        -0.0728759765625,
        0.0501708984375,
        0.02545166015625,
        0.00048828125
      ],
      [
        -0.00177001953125,
        -0.0096435546875,
        -0.06439208984375,
        0.0738525390625,
        0.00225830078125,
        -0.001953125,
        0.0030517578125,
        -0.0006103515625,
        0.0009765625,
        0.0,
        0.00323486328125,
        -0.00103759765625,
        0.00091552734375,
        -0.00421142578125,
        0.0001220703125,
        -0.0015869140625,
        0.0096435546875,
        0.06005859375,
        -0.067138671875,
        -0.00177001953125
      ],
      [
        -0.0859375,
        0.02630615234375,
        0.0289306640625,
        0.027099609375,
        0.0023193359375,
        0.00042724609375,
        -0.11468505859375,
        0.1158447265625,
        0.00091552734375,
        0.0,
        -0.000244140625,
        0.1163330078125,
        -0.11676025390625,
        -0.0006103515625,
        0.0,
        0.08709716796875,
        -0.02496337890625,
        -0.03192138671875,
        -0.0284423828125,
        -0.001708984375
      ]
    ],
    "center_axis_max_difference": 0.0031026204427083356
  },
  "postselection": false,
  "error_mitigation": false,
  "unconditional_advantage_certified": false,
  "systematic_limitation": "Calibration pilot; shot-noise interval does not include preparation/drift systematics.",
  "raw_sha256": "56b356d9a5b366daf3880d6fb09d6639ceb66eb27c254fb75475e0216e5d50e0",
  "free_seconds_after": 462
}


==> anc/pilot/submission.json <==
{
  "created_utc": "2026-09-18T20:59:41.636048+00:00",
  "backend": "ibm_kingston",
  "tag": "[local job tag omitted]",
  "total_shots": 196608,
  "cap_seconds": 120,
  "free_seconds_before": 517,
  "manifest_sha256": "254b0c49c43641f43c8cd4d1d7aa3758499123d35728eff0c751d2b6b6b6d6ee",
  "automatic_retry": false,
  "job_id": "damqcftr85ps73fd7qcg",
  "submitted_utc": "2026-09-18T20:59:43.295584+00:00"
}


==> anc/repeat_01/ANALYSIS_PLAN.md <==
# Independent repeat 01 — fixed before submission

Ron Rubin, 18 September 2026.

## Design fixed using the pilot, before observing repeat data

Repeat the SAME six submitted circuits, five physical qubits, fixed ideal
scores, 20-bin outcome map, mixture reconstruction and variational lower-bound
statistic checked in the pre-run protocol review. Original
pilot job: damqcftr85ps73fd7qcg. The pilot remains reported as unresolved under
its own predeclared criterion. Nothing in its frozen files is changed.

Use eight blocks, six parameter directions per block, 16 preparation labels
per direction, and 1024 shots per label: **786432 repetitions, 1572864 input
copies**. This is four times the pilot's sample size. Circuit files are copied
byte-for-byte from the pilot. The new context order uses seed 2026091802.

The hardware is ibm_kingston, physical qubits [103,104,105,106,117], with the
same 250 us repetition delay and no mitigation, postselection, twirling or
dynamical decoupling. Submit exactly one new Open Plan job, capped at 240
charged seconds. Check available quota and current calibration before
submission. Do not retry an ambiguous submission without reconciling its tag.

## Primary analysis

The primary result uses **only this new run**. Do not combine with the pilot
to decide success, select favorable blocks, change sample size after viewing
results, or replace the confidence method after observing data. Report the
repeat whether or not it crosses the threshold. A failed or incomplete job
has no primary result; do not analyze a selected subset as a complete repeat.

The ideal fixed scores and per-observation weights are exactly those of the
pilot plan ../pilot/ANALYSIS_PLAN.md:

    W(j,k,o) = 12*(s_A+s_B)*f_j(o) - sum_l f_l(o)^2.

Compute L_hat as the mean of W over all 786432 observations, with all
96 (direction, preparation label) contexts equally sampled. For n=8192
observations per context, the one-sided 95% Hoeffding half-width is

    h = sqrt(log(20)/2 * 360640/(96^2*8192))
      = 0.0845877053055808.

The primary statistical success criterion is L_hat-h > 4. Report both
one-sided 95% endpoints; together they form a 90% two-sided interval. At the
pilot's point estimate, the predicted repeat lower bound is about 4.077,
but this is planning arithmetic, not a promise or a new observation.

Also report the descriptive plug-in Fisher trace, every block's witness,
complete raw outcomes, and preparation-center discrepancies. The primary
inference is conditional on the pilot-informed design and based on fresh
repeat observations, not on whichever run looks better. No sequential test
or guarantee about arbitrarily many repeated attempts is claimed.

## Scope and systematic uncertainty

This repeats a measurement-response calibration using independently weighted
product-state preparations. Preparation labels are averaged out before the
likelihood/Fisher calculation; they are not learner side information. Both
input copies are counted. The 20 bins include every hardware outcome.

The shot-noise confidence statement assumes the specified input family and
one common measurement response. It does not bound preparation-model error,
basis-dependent preparation noise, crosstalk, or drift. More shots reduce
statistical uncertainty; they do not fix these systematic limitations. Even
a statistical crossing does not by itself certify an advantage over the
universal separate-copy ceiling for perfectly specified Gaussian states.

This is neither unknown-state tomography, a physical fermionic sample, nor
an experimental proof of the m^3 versus m^2 asymptotic theorem. The theorem
and both pilot/repeat outcomes are separate statements.

## Reproducibility

Freeze this plan, repeat.py, the independently written verify_m2.py, original
pilot manifest and scripts, copied circuits and compilation metadata, fresh
calibration, and repeat context order in a SHA-256 manifest before submission.
The runner requires exact complete counts and stores the raw five-bit record
for every shot. Recount using the unchanged independent implementation,
with only its declared BLOCKS and SHOTS_PER_ROW constants set to 8 and 1024.


==> anc/repeat_01/RESULTS.md <==
# Independent IBM repeat — 18 September 2026

**The independent repeat crossed its predeclared statistical threshold under the prescribed input model.** The repeat alone supplies its primary result; no pilot data
were pooled into the new test. State-preparation and drift systematics remain
unbounded, so statistical significance alone is not a fully calibrated
experimental certification of advantage over the universal separate-copy bound.

| Quantity, per two input copies | Pilot | Independent repeat |
|---|---:|---:|
| Circuit repetitions | 196608 | 786432 |
| Predeclared linear witness | 4.161509 | 4.204926 |
| One-sided 95% Hoeffding lower bound | 3.992333 | 4.120339 |
| One-sided 95% Hoeffding upper bound | 4.330684 | 4.289514 |
| Lower bound greater than 4? | No | Yes |
| Descriptive plug-in Fisher trace | 4.242078 | 4.279409 |

The ideal prediction is 5 and the separate/adaptive ceiling is 4. The linear
witness estimates a lower bound on Fisher trace for the specified family.
The plug-in estimate is descriptive and carries finite-sample bias; it is
not the primary test. The two tabulated confidence endpoints together form
a 90% two-sided interval, not a 95% two-sided interval.

![Pilot and independent repeat](pilot_and_repeat.png)

## Repetition and data checks

- New job: `damqs8g2fm4c73f3dmf0`, `ibm_kingston`, **DONE**.
- Same five physical qubits [103,104,105,106,117]; same circuit bytes and ideal
  scores as the pilot; 11 CZ gates on the longest branch.
- Eight blocks, six directions, 16 preparation labels, 1024 shots per label.
- 786432 repetitions consume 1572864 input copies.
- New context order was fixed with seed 2026091802 before submission.
- No postselection, mitigation, favorable-block selection or early stopping.
- Per-block witnesses: 4.193792, 4.163719, 4.228734, 4.110467, 4.247440, 4.252132, 4.276293, 4.166834.
- Maximum direction-to-pooled-center discrepancy:
  0.001671 in absolute probability.
- An independently written verifier, frozen byte-for-byte before this run
  (its hash is recorded in manifest.json) and configured to the declared new
  sample size, reconstructed every grouped count from the raw bytes and
  matched the primary statistic and confidence bound. A separate independent
  review of this recount followed.
- Charged device time: 212 seconds;
  free allowance at collection: 250 seconds.

## Interpretation

Increasing the sample size reduces shot-noise uncertainty. It does not repair
preparation errors or establish a common, time-independent response across
preparation bases. The test remains a measurement-response calibration on
superconducting qubits encoding two fermionic modes per copy, not an
unknown-state tomography benchmark, a physical fermionic sample, or an
experimental proof of the asymptotic theorem. All statistical comparisons
to 4 retain the prescribed-input-model qualification.

## Reproducibility

[Frozen repeat plan](ANALYSIS_PLAN.md), [manifest and hashes](manifest.json),
[full results](results.json), [independent implementation recount](independent_recount.json),
[raw outcomes](raw_outcomes.npy), [contexts](contexts.json),
[PDF figure](pilot_and_repeat.pdf).

Raw SHA-256: `132583647db5f0ff96e7f04730a507a8db7788f19805049d3e3ff87a84754870`.


==> anc/repeat_01/calibration.json <==
{
  "created_utc": "2026-09-18T21:32:39.970920+00:00",
  "backend": "ibm_kingston",
  "physical_qubits": [
    103,
    104,
    105,
    106,
    117
  ],
  "rep_delay": 0.00025,
  "qubits": {
    "103": {
      "t1": 0.0002993279785691472,
      "t2": 9.71206123166574e-05,
      "frequency": null
    },
    "104": {
      "t1": 0.00018562886772440076,
      "t2": 0.0003177021311493501,
      "frequency": null
    },
    "105": {
      "t1": 0.00019168623213741952,
      "t2": 0.00017271824374962515,
      "frequency": null
    },
    "106": {
      "t1": 0.00011337492658048294,
      "t2": 0.00017700889909883958,
      "frequency": null
    },
    "117": {
      "t1": 0.0002557158661292863,
      "t2": 0.00022264073067888838,
      "frequency": null
    }
  },
  "gates": {
    "sx": [
      {
        "qubits": [
          103
        ],
        "error": 0.00014024362013819437,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          104
        ],
        "error": 0.0003813998535574633,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          105
        ],
        "error": 0.0001975273463673397,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          106
        ],
        "error": 0.00026160575443532626,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          117
        ],
        "error": 0.00024459717101488486,
        "duration": 3.2e-08
      }
    ],
    "x": [
      {
        "qubits": [
          103
        ],
        "error": 0.00014024362013819437,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          104
        ],
        "error": 0.0003813998535574633,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          105
        ],
        "error": 0.0001975273463673397,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          106
        ],
        "error": 0.00026160575443532626,
        "duration": 3.2e-08
      },
      {
        "qubits": [
          117
        ],
        "error": 0.00024459717101488486,
        "duration": 3.2e-08
      }
    ],
    "cz": [
      {
        "qubits": [
          103,
          104
        ],
        "error": 0.0023230609591770035,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          104,
          103
        ],
        "error": 0.0023230609591770035,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          104,
          105
        ],
        "error": 0.0016764078116965342,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          105,
          104
        ],
        "error": 0.0016764078116965342,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          105,
          106
        ],
        "error": 0.0015735103872533407,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          105,
          117
        ],
        "error": 0.0011906154468432906,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          106,
          105
        ],
        "error": 0.0015735103872533407,
        "duration": 6.8e-08
      },
      {
        "qubits": [
          117,
          105
        ],
        "error": 0.0011906154468432906,
        "duration": 6.8e-08
      }
    ],
    "measure": [
      {
        "qubits": [
          103
        ],
        "error": 0.0084228515625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          104
        ],
        "error": 0.0040283203125,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          105
        ],
        "error": 0.0084228515625,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          106
        ],
        "error": 0.00732421875,
        "duration": 2.18e-06
      },
      {
        "qubits": [
          117
        ],
        "error": 0.0032958984375,
        "duration": 2.18e-06
      }
    ],
    "measure_2": [
      {
        "qubits": [
          103
        ],
        "error": 0.011962890625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          104
        ],
        "error": 0.006103515625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          105
        ],
        "error": 0.004150390625,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          106
        ],
        "error": 0.004638671875,
        "duration": 1.38e-06
      },
      {
        "qubits": [
          117
        ],
        "error": 0.001708984375,
        "duration": 1.38e-06
      }
    ]
  }
}


==> anc/repeat_01/compilation.json <==
{
  "physical_qubits": [
    103,
    104,
    105,
    106,
    117
  ],
  "transpiler_seed": 20260918,
  "checks": {
    "dynamic": {
      "trace": 4.999999999999998,
      "matrix": [
        [
          1.4999999999999991,
          1.1962570355411451e-15,
          -4.85722573273506e-17,
          -2.325268740713837e-16,
          -1.2250570340397817e-16,
          -2.3013998114625674e-16
        ],
        [
          1.1932194961367945e-15,
          0.5000000000000001,
          1.6653345369377348e-16,
          2.2596871199452494e-16,
          1.4921292775371244e-17,
          1.4495798325650352e-16
        ],
        [
          -2.0816681711721685e-17,
          1.6653345369377348e-16,
          0.5000000000000002,
          -1.3877787807814457e-16,
          -4.434281719731801e-16,
          -2.4473752464903017e-16
        ],
        [
          -2.275041028093881e-16,
          2.26126031059434e-16,
          -1.3877787807814457e-16,
          0.5000000000000003,
          2.992708808091618e-16,
          -5.3634913218980665e-17
        ],
        [
          -1.249000902703301e-16,
          -9.443599282231392e-18,
          -4.370132897347242e-16,
          3.3306690738754696e-16,
          0.49999999999999956,
          -1.2081263280054059e-15
        ],
        [
          -2.220446049250313e-16,
          1.5265566588595902e-16,
          -2.510305911484697e-16,
          -6.938893903907228e-17,
          -1.2097619261462096e-15,
          1.4999999999999991
        ]
      ],
      "center": [
        0.04687499999999989,
        0.04687500000000002,
        0.046875000000000035,
        0.04687499999999991,
        0.062499999999999944,
        0.0625,
        0.06249999999999999,
        0.0625,
        0.0625,
        0.0,
        0.06249999999999998,
        0.06249999999999999,
        0.06249999999999998,
        0.06249999999999999,
        0.0,
        0.04687499999999991,
        0.04687500000000005,
        0.04687500000000006,
        0.046874999999999924,
        0.06249999999999997
      ],
      "derivatives": [
        [
          -0.09374999999999983,
          0.031249999999999677,
          0.0312500000000003,
          0.0312499999999998,
          0.0,
          -0.125,
          0.0,
          0.0,
          0.125,
          0.0,
          -0.12499999999999994,
          0.0,
          0.0,
          0.125,
          0.0,
          -0.09374999999999989,
          0.031249999999999705,
          0.031250000000000305,
          0.03124999999999985,
          0.0
        ],
        [
          -3.469446951953614e-18,
          -2.0643209364124004e-16,
          0.07654655446197439,
          -0.07654655446197421,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          2.2551405187698492e-17,
          -2.3071822230491534e-16,
          0.0765465544619744,
          -0.07654655446197421,
          0.0
        ],
        [
          3.226585665316861e-16,
          -0.08838834764831859,
          0.044194173824159064,
          0.04419417382415913,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -3.469446951953614e-18,
          0.0,
          0.0,
          0.0,
          0.0,
          -3.157196726277789e-16,
          0.08838834764831863,
          -0.044194173824159036,
          -0.04419417382415922,
          0.0
        ],
        [
          3.400058012914542e-16,
          -0.08838834764831857,
          0.044194173824159036,
          0.0441941738241592,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          3.0878077872387166e-16,
          -0.08838834764831863,
          0.04419417382415905,
          0.044194173824159216,
          0.0
        ],
        [
          -2.0816681711721685e-17,
          1.5265566588595902e-16,
          -0.07654655446197435,
          0.07654655446197416,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          2.42861286636753e-17,
          -2.8449465006019636e-16,
          0.07654655446197442,
          -0.07654655446197414,
          0.0
        ],
        [
          -0.09374999999999983,
          0.031249999999999677,
          0.0312500000000003,
          0.0312499999999998,
          0.0,
          0.0,
          -0.12499999999999997,
          0.125,
          0.0,
          0.0,
          0.0,
          0.125,
          -0.12499999999999997,
          0.0,
          0.0,
          0.09374999999999989,
          -0.031249999999999705,
          -0.031250000000000305,
          -0.03124999999999985,
          0.0
        ]
      ],
      "center_axis_max_difference": 8.326672684688674e-17
    },
    "static": {
      "trace": 4.4999999999999964,
      "matrix": [
        [
          0.9999999999999986,
          1.0320548457110025e-15,
          2.7755575615628914e-17,
          3.081373707278881e-16,
          -1.3095394944324912e-17,
          3.7007434154171867e-16
        ],
        [
          1.0465574868278198e-15,
          0.9999999999999987,
          3.0531133177191805e-16,
          2.2479906506218062e-16,
          -3.2635781927202953e-16,
          -6.079084285641934e-17
        ],
        [
          3.469446951953614e-17,
          2.7755575615628914e-16,
          0.5,
          -2.220446049250313e-16,
          -3.933522081335276e-16,
          4.491023034781168e-17
        ],
        [
          2.984745688505805e-16,
          2.2638008111729193e-16,
          -2.498001805406602e-16,
          1.0000000000000002,
          4.18866100385527e-17,
          1.3550101115377617e-16
        ],
        [
          -1.3877787807814457e-17,
          -3.4683196664796746e-16,
          -3.889514667996051e-16,
          2.7755575615628914e-17,
          0.4999999999999996,
          -4.2855221976350244e-16
        ],
        [
          3.608224830031759e-16,
          -6.938893903907228e-17,
          5.255477860063852e-17,
          1.3877787807814457e-16,
          -4.1711602709792325e-16,
          0.4999999999999995
        ]
      ],
      "center": [
        0.04687499999999994,
        0.04687499999999999,
        0.04687500000000002,
        0.04687499999999995,
        0.062499999999999944,
        0.046874999999999896,
        0.04687499999999998,
        0.046875,
        0.04687499999999994,
        0.062499999999999965,
        0.04687499999999991,
        0.04687499999999998,
        0.04687500000000001,
        0.04687499999999994,
        0.062499999999999944,
        0.046874999999999924,
        0.04687499999999998,
        0.04687499999999999,
        0.046874999999999944,
        0.062499999999999965
      ],
      "derivatives": [
        [
          -0.09374999999999996,
          0.031249999999999917,
          0.031250000000000076,
          0.031249999999999886,
          0.0,
          -0.0937499999999998,
          0.03124999999999992,
          0.031250000000000076,
          0.03124999999999986,
          0.0,
          -0.09374999999999982,
          0.031249999999999917,
          0.03125000000000013,
          0.031249999999999892,
          0.0,
          -0.09374999999999983,
          0.031249999999999955,
          0.031250000000000056,
          0.031249999999999882,
          0.0
        ],
        [
          2.0816681711721685e-17,
          -6.245004513516506e-17,
          0.07654655446197435,
          -0.07654655446197423,
          0.0,
          -2.42861286636753e-17,
          -8.326672684688674e-17,
          0.07654655446197425,
          -0.07654655446197424,
          0.0,
          2.6020852139652106e-18,
          -7.719519468096792e-17,
          0.07654655446197425,
          -0.07654655446197417,
          0.0,
          -1.5612511283791264e-17,
          -1.0061396160665481e-16,
          0.07654655446197423,
          -0.0765465544619742,
          0.0
        ],
        [
          3.0357660829594124e-17,
          -0.0883883476483184,
          0.04419417382415924,
          0.04419417382415915,
          0.0,
          2.6020852139652106e-17,
          1.22514845490862e-17,
          2.6020852139652106e-17,
          -3.2959746043559335e-17,
          -6.938893903907228e-18,
          -8.673617379884035e-18,
          -1.0299920638612292e-17,
          9.540979117872439e-18,
          -2.6020852139652106e-18,
          5.204170427930421e-18,
          -4.2500725161431774e-17,
          0.08838834764831843,
          -0.04419417382415923,
          -0.04419417382415926,
          0.0
        ],
        [
          1.9949319973733282e-17,
          -0.08838834764831842,
          0.04419417382415923,
          0.044194173824159216,
          0.0,
          1.6479873021779667e-17,
          -0.08838834764831843,
          0.04419417382415919,
          0.04419417382415926,
          0.0,
          4.85722573273506e-17,
          -0.08838834764831843,
          0.044194173824159216,
          0.04419417382415927,
          0.0,
          2.6020852139652106e-17,
          -0.08838834764831843,
          0.044194173824159196,
          0.04419417382415922,
          0.0
        ],
        [
          -4.336808689942018e-18,
          7.28583859910259e-17,
          -0.07654655446197434,
          0.07654655446197425,
          0.0,
          -1.9949319973733282e-17,
          1.734723475976807e-18,
          9.974659986866641e-18,
          -3.2526065174565133e-18,
          3.122502256758253e-17,
          1.0408340855860843e-17,
          -1.3010426069826053e-17,
          1.0842021724855044e-17,
          4.336808689942018e-18,
          -6.938893903907228e-18,
          1.0408340855860843e-17,
          -9.8879238130678e-17,
          0.07654655446197427,
          -0.0765465544619742,
          0.0
        ],
        [
          -0.09374999999999996,
          0.031249999999999917,
          0.031250000000000076,
          0.031249999999999886,
          0.0,
          0.0,
          2.7755575615628914e-17,
          0.0,
          1.734723475976807e-17,
          -5.551115123125783e-17,
          0.0,
          -4.85722573273506e-17,
          -4.5102810375396984e-17,
          -1.0408340855860843e-17,
          1.249000902703301e-16,
          0.09374999999999983,
          -0.031249999999999955,
          -0.031250000000000056,
          -0.031249999999999882,
          0.0
        ]
      ],
      "center_axis_max_difference": 4.85722573273506e-17
    }
  },
  "native_stats": {
    "dynamic_0": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_1": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_2": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_3": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_4": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "dynamic_5": {
      "cz": 11,
      "single_qubit": 42,
      "error_sum": 0.060065118631193994,
      "sequential_duration_seconds": 1.1391999999999995e-05
    },
    "static_0": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_1": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_2": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_3": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_4": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    },
    "static_5": {
      "cz": 15,
      "single_qubit": 45,
      "error_sum": 0.06500439281037487,
      "sequential_duration_seconds": 1.3359999999999997e-05
    }
  },
  "selection_trials": 24,
  "circuits": 12
}

==> anc/repeat_01/contexts.json <==
[
  {
    "block": 0,
    "axis": 1,
    "labels": [
      9,
      0,
      14,
      5,
      4,
      11,
      6,
      13,
      15,
      1,
      8,
      7,
      2,
      12,
      10,
      3
    ]
  },
  {
    "block": 0,
    "axis": 4,
    "labels": [
      5,
      4,
      13,
      10,
      1,
      8,
      11,
      9,
      14,
      7,
      2,
      0,
      6,
      15,
      12,
      3
    ]
  },
  {
    "block": 0,
    "axis": 5,
    "labels": [
      5,
      2,
      0,
      12,
      13,
      9,
      1,
      4,
      3,
      7,
      6,
      15,
      14,
      8,
      10,
      11
    ]
  },
  {
    "block": 0,
    "axis": 0,
    "labels": [
      1,
      3,
      11,
      6,
      15,
      10,
      12,
      9,
      5,
      7,
      4,
      0,
      13,
      14,
      8,
      2
    ]
  },
  {
    "block": 0,
    "axis": 2,
    "labels": [
      15,
      2,
      11,
      14,
      0,
      1,
      3,
      7,
      12,
      6,
      8,
      4,
      5,
      10,
      13,
      9
    ]
  },
  {
    "block": 0,
    "axis": 3,
    "labels": [
      12,
      5,
      9,
      6,
      4,
      2,
      0,
      3,
      8,
      15,
      13,
      14,
      7,
      10,
      11,
      1
    ]
  },
  {
    "block": 1,
    "axis": 3,
    "labels": [
      2,
      11,
      10,
      9,
      0,
      13,
      4,
      15,
      1,
      5,
      8,
      12,
      14,
      7,
      6,
      3
    ]
  },
  {
    "block": 1,
    "axis": 4,
    "labels": [
      6,
      1,
      15,
      0,
      7,
      10,
      14,
      13,
      4,
      9,
      8,
      5,
      2,
      12,
      11,
      3
    ]
  },
  {
    "block": 1,
    "axis": 2,
    "labels": [
      13,
      6,
      9,
      7,
      2,
      3,
      15,
      8,
      0,
      10,
      14,
      12,
      1,
      5,
      4,
      11
    ]
  },
  {
    "block": 1,
    "axis": 5,
    "labels": [
      14,
      0,
      5,
      8,
      7,
      9,
      6,
      13,
      12,
      15,
      3,
      4,
      1,
      11,
      2,
      10
    ]
  },
  {
    "block": 1,
    "axis": 0,
    "labels": [
      2,
      14,
      5,
      1,
      10,
      4,
      12,
      3,
      9,
      15,
      6,
      11,
      13,
      0,
      8,
      7
    ]
  },
  {
    "block": 1,
    "axis": 1,
    "labels": [
      11,
      2,
      12,
      7,
      1,
      0,
      3,
      5,
      6,
      13,
      8,
      4,
      9,
      10,
      15,
      14
    ]
  },
  {
    "block": 2,
    "axis": 2,
    "labels": [
      14,
      12,
      11,
      0,
      10,
      6,
      2,
      5,
      9,
      3,
      13,
      15,
      1,
      8,
      7,
      4
    ]
  },
  {
    "block": 2,
    "axis": 1,
    "labels": [
      12,
      8,
      5,
      11,
      13,
      3,
      4,
      1,
      14,
      9,
      2,
      6,
      7,
      0,
      15,
      10
    ]
  },
  {
    "block": 2,
    "axis": 3,
    "labels": [
      9,
      14,
      4,
      3,
      2,
      0,
      5,
      15,
      8,
      13,
      7,
      6,
      12,
      10,
      1,
      11
    ]
  },
  {
    "block": 2,
    "axis": 5,
    "labels": [
      6,
      1,
      15,
      14,
      3,
      7,
      12,
      13,
      2,
      5,
      8,
      0,
      11,
      9,
      10,
      4
    ]
  },
  {
    "block": 2,
    "axis": 4,
    "labels": [
      0,
      13,
      8,
      6,
      10,
      1,
      11,
      15,
      5,
      4,
      2,
      9,
      12,
      14,
      3,
      7
    ]
  },
  {
    "block": 2,
    "axis": 0,
    "labels": [
      4,
      13,
      14,
      2,
      3,
      8,
      10,
      11,
      7,
      0,
      9,
      6,
      5,
      1,
      12,
      15
    ]
  },
  {
    "block": 3,
    "axis": 5,
    "labels": [
      7,
      10,
      9,
      12,
      11,
      2,
      1,
      5,
      14,
      6,
      0,
      3,
      8,
      4,
      15,
      13
    ]
  },
  {
    "block": 3,
    "axis": 0,
    "labels": [
      1,
      4,
      5,
      6,
      12,
      3,
      9,
      0,
      8,
      13,
      10,
      7,
      15,
      2,
      14,
      11
    ]
  },
  {
    "block": 3,
    "axis": 2,
    "labels": [
      11,
      3,
      8,
      14,
      12,
      13,
      2,
      7,
      4,
      10,
      5,
      0,
      1,
      15,
      6,
      9
    ]
  },
  {
    "block": 3,
    "axis": 3,
    "labels": [
      3,
      8,
      0,
      6,
      7,
      11,
      2,
      15,
      12,
      1,
      13,
      4,
      5,
      9,
      14,
      10
    ]
  },
  {
    "block": 3,
    "axis": 1,
    "labels": [
      14,
      6,
      13,
      0,
      3,
      8,
      11,
      10,
      4,
      9,
      2,
      12,
      1,
      7,
      5,
      15
    ]
  },
  {
    "block": 3,
    "axis": 4,
    "labels": [
      9,
      10,
      11,
      4,
      0,
      13,
      1,
      12,
      2,
      5,
      15,
      8,
      6,
      3,
      7,
      14
    ]
  },
  {
    "block": 4,
    "axis": 0,
    "labels": [
      15,
      4,
      6,
      2,
      0,
      12,
      13,
      11,
      7,
      3,
      8,
      1,
      9,
      10,
      5,
      14
    ]
  },
  {
    "block": 4,
    "axis": 3,
    "labels": [
      2,
      10,
      15,
      9,
      3,
      7,
      11,
      4,
      5,
      12,
      8,
      13,
      6,
      0,
      1,
      14
    ]
  },
  {
    "block": 4,
    "axis": 4,
    "labels": [
      12,
      15,
      4,
      14,
      11,
      0,
      10,
      2,
      8,
      5,
      13,
      7,
      9,
      1,
      6,
      3
    ]
  },
  {
    "block": 4,
    "axis": 5,
    "labels": [
      14,
      8,
      4,
      2,
      13,
      9,
      15,
      0,
      7,
      10,
      6,
      3,
      5,
      11,
      12,
      1
    ]
  },
  {
    "block": 4,
    "axis": 2,
    "labels": [
      7,
      1,
      9,
      10,
      3,
      4,
      6,
      14,
      8,
      11,
      0,
      15,
      13,
      2,
      5,
      12
    ]
  },
  {
    "block": 4,
    "axis": 1,
    "labels": [
      15,
      12,
      4,
      10,
      8,
      11,
      3,
      13,
      5,
      1,
      2,
      9,
      6,
      14,
      7,
      0
    ]
  },
  {
    "block": 5,
    "axis": 4,
    "labels": [
      11,
      1,
      6,
      9,
      15,
      7,
      5,
      12,
      8,
      3,
      14,
      0,
      2,
      4,
      13,
      10
    ]
  },
  {
    "block": 5,
    "axis": 3,
    "labels": [
      0,
      15,
      14,
      5,
      11,
      8,
      4,
      7,
      6,
      3,
      10,
      9,
      1,
      12,
      2,
      13
    ]
  },
  {
    "block": 5,
    "axis": 1,
    "labels": [
      7,
      2,
      15,
      9,
      14,
      1,
      13,
      0,
      8,
      5,
      6,
      10,
      4,
      12,
      11,
      3
    ]
  },
  {
    "block": 5,
    "axis": 0,
    "labels": [
      15,
      0,
      12,
      5,
      13,
      1,
      6,
      11,
      9,
      4,
      3,
      14,
      8,
      7,
      10,
      2
    ]
  },
  {
    "block": 5,
    "axis": 2,
    "labels": [
      8,
      11,
      1,
      13,
      14,
      12,
      15,
      5,
      7,
      6,
      0,
      9,
      3,
      4,
      10,
      2
    ]
  },
  {
    "block": 5,
    "axis": 5,
    "labels": [
      12,
      3,
      6,
      13,
      1,
      8,
      9,
      7,
      4,
      11,
      5,
      15,
      2,
      0,
      10,
      14
    ]
  },
  {
    "block": 6,
    "axis": 5,
    "labels": [
      15,
      6,
      5,
      8,
      13,
      7,
      12,
      10,
      2,
      1,
      14,
      0,
      4,
      9,
      3,
      11
    ]
  },
  {
    "block": 6,
    "axis": 0,
    "labels": [
      2,
      1,
      10,
      9,
      6,
      11,
      3,
      13,
      8,
      5,
      4,
      12,
      0,
      14,
      7,
      15
    ]
  },
  {
    "block": 6,
    "axis": 3,
    "labels": [
      0,
      6,
      14,
      12,
      15,
      4,
      8,
      11,
      3,
      10,
      1,
      5,
      2,
      13,
      9,
      7
    ]
  },
  {
    "block": 6,
    "axis": 1,
    "labels": [
      15,
      3,
      0,
      5,
      7,
      4,
      8,
      10,
      13,
      9,
      12,
      2,
      1,
      14,
      11,
      6
    ]
  },
  {
    "block": 6,
    "axis": 4,
    "labels": [
      5,
      4,
      8,
      0,
      13,
      15,
      6,
      10,
      12,
      3,
      9,
      7,
      14,
      2,
      11,
      1
    ]
  },
  {
    "block": 6,
    "axis": 2,
    "labels": [
      14,
      9,
      10,
      1,
      4,
      6,
      2,
      12,
      0,
      11,
      7,
      3,
      15,
      8,
      5,
      13
    ]
  },
  {
    "block": 7,
    "axis": 3,
    "labels": [
      14,
      8,
      9,
      13,
      0,
      15,
      2,
      4,
      10,
      11,
      7,
      6,
      1,
      12,
      5,
      3
    ]
  },
  {
    "block": 7,
    "axis": 5,
    "labels": [
      1,
      8,
      15,
      13,
      4,
      7,
      5,
      10,
      12,
      11,
      0,
      3,
      2,
      14,
      6,
      9
    ]
  },
  {
    "block": 7,
    "axis": 4,
    "labels": [
      11,
      15,
      6,
      4,
      3,
      2,
      12,
      14,
      7,
      0,
      9,
      13,
      10,
      8,
      5,
      1
    ]
  },
  {
    "block": 7,
    "axis": 2,
    "labels": [
      11,
      14,
      15,
      0,
      4,
      1,
      5,
      7,
      6,
      8,
      13,
      3,
      12,
      9,
      10,
      2
    ]
  },
  {
    "block": 7,
    "axis": 0,
    "labels": [
      4,
      13,
      5,
      6,
      8,
      14,
      0,
      11,
      10,
      3,
      9,
      15,
      1,
      2,
      7,
      12
    ]
  },
  {
    "block": 7,
    "axis": 1,
    "labels": [
      6,
      1,
      13,
      12,
      0,
      14,
      11,
      7,
      5,
      15,
      2,
      4,
      3,
      9,
      8,
      10
    ]
  }
]


==> anc/repeat_01/independent_recount.json <==
{
  "shots_per_context": 8192,
  "total_shots": 786432,
  "input_copies": 1572864,
  "L_hat": 4.204926383454834,
  "hoeffding_halfwidth_one_sided_95": 0.08458770530558073,
  "one_sided_95_lower": 4.120338678149253,
  "one_sided_95_upper": 4.289514088760415,
  "primary_criterion_L_minus_h_gt_4": true,
  "block_witnesses": [
    4.193792110165454,
    4.163719039507232,
    4.2287337698497796,
    4.11046679346326,
    4.247440278184228,
    4.252132296433995,
    4.276293184345508,
    4.166833595689211
  ],
  "per_direction_L_contributions": [
    1.3720703125000002,
    0.39679889471530844,
    0.4041535219589147,
    0.39687414306730523,
    0.3615157172679922,
    1.2735137939453127
  ],
  "plugin_fisher_trace_descriptive": 4.279408900699701,
  "center_axis_max_abs_difference": 0.00167083740234375,
  "center_ideal_max_abs_difference": 0.00489044189453125,
  "fraction_in_zero_ideal_bins": 0.0004742940266927083,
  "posthoc_empirical_sd_of_L_hat": 0.013703721899008491,
  "posthoc_L_minus_1p645sd": 4.182383760930964,
  "L_hat_per_copy": 2.102463191727417
}


==> anc/repeat_01/manifest.json <==
{
  "created_utc": "2026-09-18T21:32:40.361694+00:00",
  "backend": "ibm_kingston",
  "physical_qubits": [
    103,
    104,
    105,
    106,
    117
  ],
  "total_shots": 786432,
  "input_copies": 1572864,
  "shots_per_row": 1024,
  "blocks": 8,
  "pubs": 48,
  "one_sided_95_hoeffding_halfwidth": 0.08458770530558078,
  "ideal_fisher_trace": 5,
  "separate_copy_ceiling": 4,
  "cz_longest_branch": 11,
  "sampler_options": {
    "max_execution_time": 240,
    "execution": {
      "init_qubits": true,
      "rep_delay": 0.00025
    },
    "dynamical_decoupling": {
      "enable": false
    },
    "twirling": {
      "enable_gates": false,
      "enable_measure": false
    },
    "environment": {
      "job_tags": [
        "[local job tag omitted]"
      ]
    }
  },
  "free_seconds_at_prepare": 462,
  "expected_execution_seconds_with_10s_overhead": 218.123475968,
  "independent_verifier_agrees_before_data": true,
  "pilot_data_in_primary_analysis": false,
  "scope": "Fresh repeat under prescribed input model; confidence covers shot noise only, not preparation-model errors, basis-dependent noise or drift.",
  "hashes": {
    "repeat.py": "482c5213ac0a7aea1115d2c2f7f3aa0ac557ae63321f63c7f7b9ce1d672f754d",
    "repeat_01/ANALYSIS_PLAN.md": "e668d8fd9964afaa1fadc10430cbcb08b395ef960a0515d0631136419bca4f97",
    "repeat_01/calibration.json": "cbb791f0ca212841cd04c5d95910d78fbd3cb1e881b52b08f3c2be0605c26177",
    "repeat_01/circuits.qpy": "a572654d6e1329a5646d3e54f60784d7b777731573f2f7dbd9e4fbda3e553c68",
    "repeat_01/compilation.json": "75f064c234f3c69ff51af62ea3bf9c39f51d56aa168a0d3083e86f681e5dce4e",
    "repeat_01/contexts.json": "aa0320fef3cbc38642d68f428f944fb87c3e4def4ca29ec5c07e05be2dc6cb48",
    "repeat_01/independent_verifier.py": "519207f8aa1a8b0ca34757329f431220f9be57abfdd32f7d9872f87a7bf07dc0",
    "repeat_01/pilot_audit.md": "88d56bf77876a749304c9f2dc946d22d5b704aa5f611f2885d533d8b0364f5f9",
    "live/manifest.json": "254b0c49c43641f43c8cd4d1d7aa3758499123d35728eff0c751d2b6b6b6d6ee",
    "core.py": "e44a07aa5c91cbdf1f351149b76dcee7ea20d94d5dd7a00e38cb58bd381984af",
    "compile.py": "b65683d44a53de870cb142dc58d65f2cd7be80cfd181436e4151b3211d76a5b6",
    "noise_check.py": "5c561bfef182a67af543e26e7e1481a5d388e31f23255d97778dda4aeccaf254",
    "run.py": "2a770da328657569db676ce68890af140e390e6ede79a09ec008e46e8f4e92b7",
    "ANALYSIS_PLAN.md": "cf06d48697596934b11d7e4b721f5ce04a23cc9d90ef2183eeef889acbfc41ca",
    "live/calibration.json": "f451d88b405f6e54fc3b13df23af88fd51e1127580aaac305b3832cac2c710a9",
    "live/compilation.json": "75f064c234f3c69ff51af62ea3bf9c39f51d56aa168a0d3083e86f681e5dce4e",
    "live/noise_check.json": "534323e237d499475a7a543342356116dac1c1c5e0980c27c1b07c13cb0336f4",
    "live/compact.qpy": "962b7576365683df734a09223555789219084702b2929a4ff7ddabae0c8ba9fc",
    "live/circuits.qpy": "a572654d6e1329a5646d3e54f60784d7b777731573f2f7dbd9e4fbda3e553c68",
    "live/contexts.json": "225e9f2709298b7b59a907115fd7d8ffdf0f82d4c3b559cc4333ce594db4d67e"
  }
}


==> anc/repeat_01/result_metadata.json <==
{
  "result": {
    "execution": {
      "execution_spans": "ExecutionSpans([DoubleSliceSpan(<start='2026-09-18 21:33:29', stop='2026-09-18 21:36:58', size=786432>)])"
    },
    "version": 2
  },
  "pubs": [
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    },
    {
      "circuit_metadata": {}
    }
  ]
}


==> anc/repeat_01/results.json <==
{
  "checked_utc": "2026-09-18T21:37:55.562826+00:00",
  "job_id": "damqs8g2fm4c73f3dmf0",
  "status": "DONE",
  "metrics": {
    "caller": "qiskit_ibm_runtime~sampler.py",
    "qiskit_version": "qiskit_ibm_runtime-0.49.0,qiskit-2.5.2*,qiskit_aer-0.17.2*",
    "timestamps": {
      "created": "2026-09-18T21:33:22.299974Z",
      "finished": "2026-09-18T21:37:19.042705Z",
      "running": "2026-09-18T21:33:23.89828Z"
    },
    "usage": {
      "qpu_charge_time_seconds": 212,
      "status": "complete"
    },
    "circuits_execution_time_ns": 208124251904
  },
  "source": "ACTUAL_IBM_HARDWARE",
  "fixed_score_witness": 4.204926383454833,
  "one_sided_95_lower_bound": 4.120338678149252,
  "one_sided_95_upper_bound": 4.289514088760414,
  "block_witnesses": [
    4.193792110165453,
    4.163719039507231,
    4.228733769849779,
    4.110466793463259,
    4.247440278184226,
    4.252132296433994,
    4.276293184345508,
    4.166833595689211
  ],
  "statistical_threshold_crossed_under_input_model": true,
  "fisher_plugin_descriptive": {
    "trace": 4.279408900699701,
    "matrix": [
      [
        1.3788271721364709,
        -0.00190564510151649,
        -0.005025906462708195,
        0.002146985796502475,
        0.00542484692462994,
        -0.0017736287119050956
      ],
      [
        -0.0019056451015164845,
        0.4098823184350434,
        0.005035585948010152,
        0.0052536574288433585,
        -0.006322473358795326,
        -0.0046167569242505134
      ],
      [
        -0.005025906462708209,
        0.005035585948010152,
        0.4167146498134044,
        0.009884519785674575,
        0.0033208339896558976,
        0.021912995518937335
      ],
      [
        0.002146985796502481,
        0.0052536574288433715,
        0.009884519785674575,
        0.4114526442191588,
        -0.001590612031646442,
        0.003006205245506002
      ],
      [
        0.005424846924629939,
        -0.006322473358795287,
        0.003320833989655884,
        -0.0015906120316464545,
        0.3785814425351534,
        -0.005008785980444163
      ],
      [
        -0.0017736287119050897,
        -0.004616756924250509,
        0.021912995518937325,
        0.0030062052455059954,
        -0.005008785980444159,
        1.2839506735604698
      ]
    ],
    "center": [
      0.049616495768229164,
      0.046811421712239586,
      0.04600652058919271,
      0.04509099324544271,
      0.06678009033203125,
      0.06561279296875,
      0.06243133544921875,
      0.061336517333984375,
      0.058230082194010414,
      0.000232696533203125,
      0.06739044189453125,
      0.06365966796875,
      0.062131245930989586,
      0.058685302734375,
      0.00024159749348958334,
      0.048248291015625,
      0.04516474405924479,
      0.04413604736328125,
      0.04342015584309896,
      0.0647735595703125
    ],
    "derivatives": [
      [
        -0.089996337890625,
        0.0298919677734375,
        0.0304107666015625,
        0.028900146484375,
        0.00140380859375,
        -0.1233367919921875,
        0.0041961669921875,
        0.0018463134765625,
        0.1169891357421875,
        -0.000152587890625,
        -0.126129150390625,
        0.00396728515625,
        0.0023956298828125,
        0.1186676025390625,
        -7.62939453125e-05,
        -0.0870819091796875,
        0.0282440185546875,
        0.031036376953125,
        0.02752685546875,
        0.0012969970703125
      ],
      [
        0.0026397705078125,
        0.0088348388671875,
        0.065399169921875,
        -0.0733489990234375,
        -0.000152587890625,
        -0.0002288818359375,
        4.57763671875e-05,
        -3.0517578125e-05,
        -0.0004425048828125,
        3.0517578125e-05,
        -0.0004119873046875,
        -0.0006866455078125,
        -0.001007080078125,
        -0.000640869140625,
        1.52587890625e-05,
        0.0006561279296875,
        0.0135650634765625,
        0.057098388671875,
        -0.0715179443359375,
        0.00018310546875
      ],
      [
        0.00048828125,
        -0.080291748046875,
        0.04864501953125,
        0.0316925048828125,
        -0.001800537109375,
        -0.000701904296875,
        -0.0012054443359375,
        0.00128173828125,
        -0.000457763671875,
        4.57763671875e-05,
        -0.0006256103515625,
        0.00225830078125,
        -0.00054931640625,
        0.000396728515625,
        7.62939453125e-05,
        0.0016937255859375,
        0.0767669677734375,
        -0.0503997802734375,
        -0.027130126953125,
        -0.00018310546875
      ],
      [
        -0.000457763671875,
        -0.080047607421875,
        0.04962158203125,
        0.0313720703125,
        0.000152587890625,
        0.001007080078125,
        0.0008392333984375,
        0.00030517578125,
        -0.0009307861328125,
        6.103515625e-05,
        0.000457763671875,
        -0.0010528564453125,
        -0.001953125,
        0.0012054443359375,
        3.0517578125e-05,
        0.00079345703125,
        -0.0761260986328125,
        0.0499420166015625,
        0.02484130859375,
        -6.103515625e-05
      ],
      [
        -0.000823974609375,
        -0.008453369140625,
        -0.059906005859375,
        0.069549560546875,
        -0.0005035400390625,
        0.0006103515625,
        0.00189208984375,
        0.00018310546875,
        -0.0001983642578125,
        0.0001068115234375,
        -0.00018310546875,
        1.52587890625e-05,
        0.000396728515625,
        0.001617431640625,
        0.0,
        -0.0004425048828125,
        0.01275634765625,
        0.05535888671875,
        -0.071746826171875,
        -0.0002288818359375
      ],
      [
        -0.088531494140625,
        0.02740478515625,
        0.0296478271484375,
        0.0280303955078125,
        0.001953125,
        0.0023651123046875,
        -0.1166839599609375,
        0.115570068359375,
        -0.000396728515625,
        6.103515625e-05,
        -0.0001068115234375,
        0.1169586181640625,
        -0.116668701171875,
        -0.00103759765625,
        3.0517578125e-05,
        0.0853424072265625,
        -0.0265350341796875,
        -0.030181884765625,
        -0.02655029296875,
        -0.00067138671875
      ]
    ],
    "center_axis_max_difference": 0.00167083740234375
  },
  "postselection": false,
  "error_mitigation": false,
  "unconditional_advantage_certified": false,
  "pilot_data_in_primary_analysis": false,
  "systematic_limitation": "Fresh repeat under prescribed input model; confidence covers shot noise only, not preparation-model errors, basis-dependent noise or drift.",
  "raw_sha256": "132583647db5f0ff96e7f04730a507a8db7788f19805049d3e3ff87a84754870",
  "free_seconds_after": 250,
  "independent_implementation_recount_agrees": true
}


==> anc/repeat_01/submission.json <==
{
  "created_utc": "2026-09-18T21:33:20.615023+00:00",
  "backend": "ibm_kingston",
  "tag": "[local job tag omitted]",
  "total_shots": 786432,
  "cap_seconds": 240,
  "free_seconds_before": 462,
  "automatic_retry": false,
  "manifest_sha256": "81b75f1d2bd5dfd3df2dce4e64e76c24873674406fcdbeb4ff93a7ed78b6f10b",
  "job_id": "damqs8g2fm4c73f3dmf0",
  "submitted_utc": "2026-09-18T21:33:22.275990+00:00"
}

